High-precision differential predictions for top-quark pairs at the LHC

We present the first complete next-to-next-to-leading order (NNLO) QCD predictions for differential distributions in the top-quark pair production process at the LHC. Our results are derived from a fully differential partonic Monte Carlo calculation with stable top quarks which involves no approximations beyond the fixed-order truncation of the perturbation series. The NNLO corrections improve the agreement between existing LHC measurements [V. Khachatryan et al. (CMS Collaboration), Eur. Phys. J. C 75, 542 (2015)] and standard model predictions for the top-quark transverse momentum distribution, thus helping alleviate one long-standing discrepancy. The shape of the top-quark pair invariant mass distribution turns out to be stable with respect to radiative corrections beyond NLO which increases the value of this observable as a place to search for physics beyond the standard model. The results presented here provide essential input for parton distribution function fits, implementation of higher-order effects in Monte Carlo generators as well as top-quark mass and strong coupling determination.

==> anc/README <==
# Czakon, Heymes, Mitov (2015) 

Data tables for differential top-quark pair production at LHC@8TeV up to NNLO
in perturbative QCD.
The corresponding publication is
"Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]".

All result have been obtained using this setup:
- Top-quark mass : mtop = 173.3 GeV
- Pdfset: MSTW2008(nn)lo
- central scale: muR = muF = mtop
- fixed scale variation: 1/2*mtop <= muR,muF <=2*mtop

Observables:
- PTavt: average of the transverse momentum distributions of the top and antitop
- PTtT : transverse momentum distribution of the top-quark pair
- MtT  : invariant mass distribution of the top-quark pair
- Yavt : average of the rapidity distributions of the top and antitop
- YtT  : rapidity distribution of the top-quark pair

Normalisation:
- abs : Absolute normalisation
- norm: normalised to unity

Perturbative order in QCD:
- LO   : leading order
- NLO  : next-to-leading order
- NNLO : next-to-next-to-leading order

Experimental binnings
- binCMS : Binning used by ATLAS and CMS in "arXiv:1511.04716 [hep-ex]"
           and "arXiv:1505.04480 [hep-ex]" respectively.

Please cite: "Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]",
when using these results.

==> anc/TTbar-Abs/MtT-abs-LHC8-LO-mt173_3-mstw2008LO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [GeV]	central_value [pb]	scale_min [pb]	scale_max [pb]	bin_width [GeV]

330.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	20.0000000000000000
350.0000000000000000	5.9794100000000000	4.5877500000000000	7.9794800000000000	20.0000000000000000
370.0000000000000000	14.9917000000000000	11.4382000000000000	20.1320000000000000	20.0000000000000000
390.0000000000000000	16.7370000000000000	12.6928000000000000	22.6286000000000000	20.0000000000000000
410.0000000000000000	16.3393000000000000	12.3261000000000000	22.2226000000000000	20.0000000000000000
430.0000000000000000	15.0605000000000000	11.3073000000000000	20.5942000000000000	20.0000000000000000
450.0000000000000000	13.4951000000000000	10.0880000000000000	18.5456000000000000	20.0000000000000000
470.0000000000000000	11.8723000000000000	8.8385100000000000	16.3919000000000000	20.0000000000000000
490.0000000000000000	10.3344000000000000	7.6650000000000000	14.3299000000000000	20.0000000000000000
510.0000000000000000	8.9402400000000000	6.6064400000000000	12.4497000000000000	20.0000000000000000
530.0000000000000000	7.7209700000000000	5.6858000000000000	10.7947000000000000	20.0000000000000000
550.0000000000000000	6.6324000000000000	4.8680600000000000	9.3080700000000000	20.0000000000000000
570.0000000000000000	5.7267800000000000	4.1899900000000000	8.0669000000000000	20.0000000000000000
590.0000000000000000	4.9343100000000000	3.5991800000000000	6.9752800000000000	20.0000000000000000
620.0000000000000000	7.9129500000000000	5.7472600000000000	11.2414899999999990	40.0000000000000000
660.0000000000000000	5.8988900000000000	4.2606600000000000	8.4347500000000010	40.0000000000000000
700.0000000000000000	4.4258100000000000	3.1800900000000000	6.3670900000000000	40.0000000000000000
740.0000000000000000	3.3539700000000000	2.3979900000000000	4.8532300000000000	40.0000000000000000
780.0000000000000000	2.5510700000000000	1.8144470000000000	3.7138800000000000	40.0000000000000000
820.0000000000000000	1.9635449999999999	1.3901100000000000	2.8740800000000000	40.0000000000000000
860.0000000000000000	1.5227690000000000	1.0731980000000000	2.2407800000000000	40.0000000000000000
900.0000000000000000	1.1703150000000000	0.8216610000000000	1.7299820000000001	40.0000000000000000
940.0000000000000000	0.9198540000000000	0.6430250000000000	1.3666800000000001	40.0000000000000000
980.0000000000000000	0.7240780000000000	0.5039210000000001	1.0814340000000000	40.0000000000000000

==> anc/TTbar-Abs/MtT-abs-LHC8-NLO-mt173_3-mstw2008NLO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [GeV]	central_value [pb]	scale_min [pb]	scale_max [pb]	bin_width [GeV]

330.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	20.0000000000000000
350.0000000000000000	8.5486776400000030	7.3757076959999980	9.8647873500000000	20.0000000000000000
370.0000000000000000	20.5823559199999980	17.8929393800000000	23.4313616900000030	20.0000000000000000
390.0000000000000000	22.6032357200000040	19.6852226900000000	25.5909409100000000	20.0000000000000000
410.0000000000000000	21.8639330499999960	19.0497708100000000	24.6773985200000000	20.0000000000000000
430.0000000000000000	20.0254989800000000	17.4464055590000060	22.5506815700000050	20.0000000000000000
450.0000000000000000	17.8447266600000000	15.5362616480000000	20.0696402900000020	20.0000000000000000
470.0000000000000000	15.6373171570000020	13.6088313709999990	17.5585185100000000	20.0000000000000000
490.0000000000000000	13.5601402070000000	11.7948541290000000	15.2058984369999970	20.0000000000000000
510.0000000000000000	11.6932866590000000	10.1652666210000000	13.1013228550000000	20.0000000000000000
530.0000000000000000	10.0564469300000000	8.7349768650000020	11.2599433670000000	20.0000000000000000
550.0000000000000000	8.6181755330000020	7.4827848350000000	9.6356539240000000	20.0000000000000000
570.0000000000000000	7.4072636078000000	6.4257078663044010	8.2781641385000010	20.0000000000000000
590.0000000000000000	6.3598982856462890	5.5121561635666900	7.1035659137380005	20.0000000000000000
620.0000000000000000	10.1397704856070000	8.7838555927324680	11.3052180024234020	40.0000000000000000
660.0000000000000000	7.5016680082000010	6.4936180062000000	8.3447354060000020	40.0000000000000000
700.0000000000000000	5.5843709222999990	4.8302081746000000	6.1984697750000000	40.0000000000000000
740.0000000000000000	4.1952088831000000	3.6249380895000005	4.6487801139000010	40.0000000000000000
780.0000000000000000	3.1622257335000000	2.7314290248999997	3.4943112413699997	40.0000000000000000
820.0000000000000000	2.4114675542999997	2.0813963316999997	2.6591462666400005	40.0000000000000000
860.0000000000000000	1.8489906870000000	1.5943440458000000	2.0355451437000003	40.0000000000000000
900.0000000000000000	1.4141058484999998	1.2208070169000000	1.5472299794000000	40.0000000000000000
940.0000000000000000	1.0966640659000002	0.9464676072000000	1.1959476641999998	40.0000000000000000
980.0000000000000000	0.8543569684999999	0.7375782345999999	0.9295351982000000	40.0000000000000000

==> anc/TTbar-Abs/MtT-abs-LHC8-NNLO-mt173_3-mstw2008NNLO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [GeV]	central_value [pb]	scale_min [pb]	scale_max [pb]	bin_width [GeV]

330.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	20.0000000000000000
350.0000000000000000	9.8536804267614200	9.0320102239243190	10.6099408274850120	20.0000000000000000
370.0000000000000000	22.0995955072088680	20.6933119581410000	23.0535050459315370	20.0000000000000000
390.0000000000000000	23.9619504009219200	22.5344300683795530	24.8249267362287000	20.0000000000000000
410.0000000000000000	23.0464795208253300	21.7044395212927870	23.8319790605285680	20.0000000000000000
430.0000000000000000	21.0345435864720500	19.8188364297269250	21.7382280808558620	20.0000000000000000
450.0000000000000000	18.7236854803776040	17.6339003505280020	19.3428319620231300	20.0000000000000000
470.0000000000000000	16.4002000837467850	15.4507855252628800	16.9303483060544800	20.0000000000000000
490.0000000000000000	14.2209497531827510	13.3835399120492830	14.6960340154397640	20.0000000000000000
510.0000000000000000	12.2520229403490980	11.5282856514350930	12.6475494520177990	20.0000000000000000
530.0000000000000000	10.5136436743541230	9.8871032591682920	10.8750565660106400	20.0000000000000000
550.0000000000000000	9.0496896706697360	8.4994164537794160	9.3648307500579900	20.0000000000000000
570.0000000000000000	7.7634314352514835	7.2885044914598980	8.0414186291823150	20.0000000000000000
590.0000000000000000	6.6707307882037660	6.2536394239069120	6.9178812563418800	20.0000000000000000
620.0000000000000000	10.6397483126320760	9.9714305486050200	11.0547360517095650	40.0000000000000000
660.0000000000000000	7.8678223564897770	7.3670149248430260	8.1798618772584920	40.0000000000000000
700.0000000000000000	5.8584211917857250	5.4791983565852500	6.0978246041426520	40.0000000000000000
740.0000000000000000	4.4165663477849700	4.1210229820161210	4.6104718483796120	40.0000000000000000
780.0000000000000000	3.3124266184196642	3.0899309956020917	3.4657398838302890	40.0000000000000000
820.0000000000000000	2.5279659513021326	2.3544608474055540	2.6473714450983143	40.0000000000000000
860.0000000000000000	1.9434891459258510	1.8050146153423001	2.0403209770713070	40.0000000000000000
900.0000000000000000	1.4839870860577900	1.3806477680194185	1.5552360224183093	40.0000000000000000
940.0000000000000000	1.1609119864053659	1.0773251542661790	1.2193104403055477	40.0000000000000000
980.0000000000000000	0.8937237431420177	0.8295673826617032	0.9459383481594743	40.0000000000000000

==> anc/TTbar-Abs/PTavt-abs-LHC8-LO-mt173_3-mstw2008LO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [GeV]	central_value [pb]	scale_min [pb]	scale_max [pb]	bin_width [GeV]

5.0000000000000000	1.1653100000000000	0.8793680000000000	1.5851900000000000	10.0000000000000000
15.0000000000000000	3.4481800000000000	2.6004600000000000	4.6937100000000000	10.0000000000000000
25.0000000000000000	5.5655000000000000	4.1950400000000000	7.5801800000000000	10.0000000000000000
35.0000000000000000	7.4560600000000000	5.6155500000000000	10.1644000000000000	10.0000000000000000
45.0000000000000000	9.0022900000000000	6.7715300000000000	12.2894000000000000	10.0000000000000000
55.0000000000000000	10.1342000000000000	7.6136700000000000	13.8537000000000000	10.0000000000000000
65.0000000000000000	10.9108000000000000	8.1837700000000000	14.9429000000000000	10.0000000000000000
75.0000000000000000	11.2556000000000000	8.4276000000000000	15.4461000000000000	10.0000000000000000
85.0000000000000000	11.2560000000000000	8.4122500000000000	15.4791000000000000	10.0000000000000000
95.0000000000000000	10.9328000000000000	8.1555800000000000	15.0664000000000000	10.0000000000000000
105.0000000000000000	10.3847000000000000	7.7312900000000000	14.3443000000000000	10.0000000000000000
115.0000000000000000	9.6600400000000000	7.1777600000000000	13.3732000000000000	10.0000000000000000
125.0000000000000000	8.8731100000000000	6.5794200000000000	12.3134000000000000	10.0000000000000000
135.0000000000000000	8.0097700000000000	5.9266500000000000	11.1431000000000000	10.0000000000000000
145.0000000000000000	7.1522300000000000	5.2813100000000000	9.9740000000000000	10.0000000000000000
155.0000000000000000	6.3233100000000000	4.6594500000000000	8.8395100000000000	10.0000000000000000
165.0000000000000000	5.5590400000000000	4.0873400000000000	7.7913600000000000	10.0000000000000000
175.0000000000000000	4.8258100000000000	3.5413000000000000	6.7790900000000000	10.0000000000000000
185.0000000000000000	4.2040300000000000	3.0788000000000000	5.9198100000000000	10.0000000000000000
195.0000000000000000	3.6224600000000000	2.6480100000000000	5.1120300000000000	10.0000000000000000
210.0000000000000000	5.7934500000000000	4.2223500000000005	8.2050900000000000	20.0000000000000000
230.0000000000000000	4.2698500000000000	3.1003100000000000	6.0743399999999990	20.0000000000000000
250.0000000000000000	3.1281400000000000	2.2627200000000000	4.4702700000000000	20.0000000000000000
270.0000000000000000	2.3232600000000003	1.6745550000000000	3.3343900000000000	20.0000000000000000
290.0000000000000000	1.6933490000000000	1.2164709999999999	2.4400399999999998	20.0000000000000000
310.0000000000000000	1.2589880000000000	0.9015880000000001	1.8211480000000000	20.0000000000000000
330.0000000000000000	0.9403050000000000	0.6713380000000000	1.3651950000000000	20.0000000000000000
350.0000000000000000	0.7035310000000000	0.5008910000000000	1.0248680000000001	20.0000000000000000
370.0000000000000000	0.5295529999999999	0.3758550000000000	0.7743020000000000	20.0000000000000000
390.0000000000000000	0.4015220000000000	0.28425100000000003	0.5889580000000000	20.0000000000000000

==> anc/TTbar-Abs/PTavt-abs-LHC8-NLO-mt173_3-mstw2008NLO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [GeV]	central_value [pb]	scale_min [pb]	scale_max [pb]	bin_width [GeV]

5.0000000000000000	1.6739943497694996	1.4390424065699996	1.9279755672550012	10.0000000000000000
15.0000000000000000	4.8757188800000000	4.2032167030000000	5.5900906700000000	10.0000000000000000
25.0000000000000000	7.7909338404999990	6.7296106011000010	8.9005502192499990	10.0000000000000000
35.0000000000000000	10.3439849355000000	8.9457739610000020	11.7918252044999980	10.0000000000000000
45.0000000000000000	12.3886104470000000	10.7264309409999980	14.0906529134999960	10.0000000000000000
55.0000000000000000	13.8600263770000020	12.0174185370000030	15.7191340264999990	10.0000000000000000
65.0000000000000000	14.7997443860000000	12.8397251890000060	16.7581001245000000	10.0000000000000000
75.0000000000000000	15.1685194015000000	13.1702877849999980	17.1388953170000000	10.0000000000000000
85.0000000000000000	15.0654745202500010	13.0882433360499990	16.9918163508500000	10.0000000000000000
95.0000000000000000	14.5485365340000000	12.6452844180000010	16.3814999569500000	10.0000000000000000
105.0000000000000000	13.7399999466499980	11.9483663582040000	15.4418231368499970	10.0000000000000000
115.0000000000000000	12.7185086971550020	11.0637583098115000	14.2720034700500020	10.0000000000000000
125.0000000000000000	11.6066667729405000	10.0958739734650020	13.0120115274795010	10.0000000000000000
135.0000000000000000	10.4203319208114990	9.0664012017740000	11.6619239947860010	10.0000000000000000
145.0000000000000000	9.2570699129490010	8.0545908782940500	10.3485333680150000	10.0000000000000000
155.0000000000000000	8.1356620479244000	7.0795716470653000	9.0803055855120000	10.0000000000000000
165.0000000000000000	7.1136178584352990	6.1878249186251460	7.9355175049226000	10.0000000000000000
175.0000000000000000	6.1484828261000000	5.3505875135707000	6.8450950562695000	10.0000000000000000
185.0000000000000000	5.3200744994086490	4.6275325636755000	5.9196640204790000	10.0000000000000000
195.0000000000000000	4.5593128623413510	3.9668338700439993	5.0656290559759990	10.0000000000000000
210.0000000000000000	7.2313903778494510	6.2917622834690010	8.0201910348969500	20.0000000000000000
230.0000000000000000	5.2619764691896000	4.5806022056082490	5.8130999947258500	20.0000000000000000
250.0000000000000000	3.8047687532324996	3.3159165536870000	4.1849424027025500	20.0000000000000000
270.0000000000000000	2.7795151691875000	2.4208768552341500	3.0524292405442500	20.0000000000000000
290.0000000000000000	2.0002119117450000	1.7455711467739996	2.1838321293125000	20.0000000000000000
310.0000000000000000	1.4617106907539499	1.2767149722055000	1.5896673609786500	20.0000000000000000
330.0000000000000000	1.0725582178580000	0.9382544005859998	1.1598014385564999	20.0000000000000000
350.0000000000000000	0.7893654735980000	0.6919374951403999	0.8481760078040002	20.0000000000000000
370.0000000000000000	0.5828728045486000	0.5119830769818801	0.6220224660556499	20.0000000000000000
390.0000000000000000	0.43413239883200005	0.38232948412635004	0.4599418613561000	20.0000000000000000

==> anc/TTbar-Abs/PTavt-abs-LHC8-NNLO-mt173_3-mstw2008NNLO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [GeV]	central_value [pb]	scale_min [pb]	scale_max [pb]	bin_width [GeV]

5.0000000000000000	2.0301962409342420	1.8300713332387513	2.2309271116372010	10.0000000000000000
15.0000000000000000	5.4345089656282100	5.0248574356880680	5.7661589236409565	10.0000000000000000
25.0000000000000000	8.5413857720123170	7.9375145380758980	9.0027206155480780	10.0000000000000000
35.0000000000000000	11.2721135092809740	10.4886355957904520	11.8481282128147640	10.0000000000000000
45.0000000000000000	13.3818810532793860	12.4820622976768250	14.0242945697912130	10.0000000000000000
55.0000000000000000	14.8820041230503490	13.9142800008445860	15.5613644556718200	10.0000000000000000
65.0000000000000000	15.9437273231124820	14.8891129107069170	16.6891362866596680	10.0000000000000000
75.0000000000000000	16.1919832261822520	15.1681175188495630	16.8648001334761340	10.0000000000000000
85.0000000000000000	16.0189005023897400	15.0097478555658380	16.6935550556369200	10.0000000000000000
95.0000000000000000	15.4214018265395010	14.4694351233908520	16.0245909851769640	10.0000000000000000
105.0000000000000000	14.5571496664681990	13.6682568095923890	15.0985828646038480	10.0000000000000000
115.0000000000000000	13.4446928048455020	12.6268182982851620	13.9617802287628670	10.0000000000000000
125.0000000000000000	12.1830243702613570	11.4550079497977480	12.6131102707635080	10.0000000000000000
135.0000000000000000	10.9636019710857720	10.2990753483330710	11.3569629696851390	10.0000000000000000
145.0000000000000000	9.6456971857427070	9.0840084047703400	9.9636596633320490	10.0000000000000000
155.0000000000000000	8.5056780279085730	8.0007985256277400	8.8017078721407870	10.0000000000000000
165.0000000000000000	7.3665631311682210	6.9413523961403945	7.6030699496938840	10.0000000000000000
175.0000000000000000	6.3592268074295540	6.0002340842813200	6.5353505882814490	10.0000000000000000
185.0000000000000000	5.4952355413578980	5.1779878305064400	5.6619538415557480	10.0000000000000000
195.0000000000000000	4.6992512396295770	4.4301726602794370	4.8388495503048670	10.0000000000000000
210.0000000000000000	7.4179745043357300	7.0043711823600570	7.6146672962130370	20.0000000000000000
230.0000000000000000	5.3559733865968360	5.0635060543055630	5.4850958093959400	20.0000000000000000
250.0000000000000000	3.8370858529813690	3.6389598374510390	3.9262512995441120	20.0000000000000000
270.0000000000000000	2.7802932800507887	2.6359815468225740	2.8405823537088413	20.0000000000000000
290.0000000000000000	2.0010936190741060	1.9015837729077876	2.0352169250681005	20.0000000000000000
310.0000000000000000	1.4435340239364638	1.3763733629877057	1.4701762932911280	20.0000000000000000
330.0000000000000000	1.0431234390935946	0.9983804721182791	1.0503035948853512	20.0000000000000000
350.0000000000000000	0.7724479655286170	0.7399092448687252	0.7790086862374754	20.0000000000000000
370.0000000000000000	0.5589394319120149	0.5386666432211582	0.5608682576579361	20.0000000000000000
390.0000000000000000	0.41605709200492313	0.40112720671721025	0.41944432666591513	20.0000000000000000

==> anc/TTbar-Abs/PTtT-abs-LHC8-LO-mt173_3-mstw2008LO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [GeV]	central_value [pb]	scale_min [pb]	scale_max [pb]	bin_width [GeV]

10.0000000000000000	172.2100000000000000	127.7750000000000000	238.9120000000000000	20.0000000000000000
25.0000000000000000	0	0	0	10.0000000000000000
35.0000000000000000	0	0	0	10.0000000000000000
45.0000000000000000	0	0	0	10.0000000000000000
55.0000000000000000	0	0	0	10.0000000000000000
65.0000000000000000	0	0	0	10.0000000000000000
75.0000000000000000	0	0	0	10.0000000000000000
85.0000000000000000	0	0	0	10.0000000000000000
95.0000000000000000	0	0	0	10.0000000000000000
105.0000000000000000	0	0	0	10.0000000000000000
115.0000000000000000	0	0	0	10.0000000000000000
125.0000000000000000	0	0	0	10.0000000000000000
135.0000000000000000	0	0	0	10.0000000000000000
145.0000000000000000	0	0	0	10.0000000000000000
155.0000000000000000	0	0	0	10.0000000000000000
165.0000000000000000	0	0	0	10.0000000000000000
175.0000000000000000	0	0	0	10.0000000000000000
185.0000000000000000	0	0	0	10.0000000000000000
195.0000000000000000	0	0	0	10.0000000000000000
205.0000000000000000	0	0	0	10.0000000000000000
215.0000000000000000	0	0	0	10.0000000000000000
225.0000000000000000	0	0	0	10.0000000000000000
235.0000000000000000	0	0	0	10.0000000000000000
245.0000000000000000	0	0	0	10.0000000000000000
255.0000000000000000	0	0	0	10.0000000000000000
265.0000000000000000	0	0	0	10.0000000000000000
275.0000000000000000	0	0	0	10.0000000000000000
285.0000000000000000	0	0	0	10.0000000000000000
295.0000000000000000	0	0	0	10.0000000000000000
305.0000000000000000	0	0	0	10.0000000000000000
315.0000000000000000	0	0	0	10.0000000000000000
325.0000000000000000	0	0	0	10.0000000000000000
335.0000000000000000	0	0	0	10.0000000000000000
345.0000000000000000	0	0	0	10.0000000000000000
355.0000000000000000	0	0	0	10.0000000000000000
365.0000000000000000	0	0	0	10.0000000000000000
375.0000000000000000	0	0	0	10.0000000000000000
385.0000000000000000	0	0	0	10.0000000000000000
395.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000


==> anc/TTbar-Abs/PTtT-abs-LHC8-NLO-mt173_3-mstw2008NLO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [GeV]	central_value [pb]	scale_min [pb]	scale_max [pb]	bin_width [GeV]

10.0000000000000000	82.8424675000000700	33.6712320000004300	99.6640915000000100	20.0000000000000000
25.0000000000000000	40.9206310999999900	27.8429741999999930	62.3845104000000700	10.0000000000000000
35.0000000000000000	24.1599773000000000	16.4081331000000040	36.9145581000000000	10.0000000000000000
45.0000000000000000	16.0882431999999870	10.9076806000000030	24.6313270999999680	10.0000000000000000
55.0000000000000000	11.4989556999999940	7.7836988200000050	17.6384954999999830	10.0000000000000000
65.0000000000000000	8.6192485399999920	5.8254811700000050	13.2451625999999920	10.0000000000000000
75.0000000000000000	6.6781532899999830	4.5069344700000010	10.2800020000000010	10.0000000000000000
85.0000000000000000	5.3070342599999980	3.5762765899999990	8.1836308399999960	10.0000000000000000
95.0000000000000000	4.2975301300000055	2.8918766699999954	6.6379564499999940	10.0000000000000000
105.0000000000000000	3.5362027800000013	2.3761508599999988	5.4711785300000060	10.0000000000000000
115.0000000000000000	2.9447119100000037	1.9759143300000002	4.5634876700000000	10.0000000000000000
125.0000000000000000	2.4769786799999990	1.6597044699999990	3.8449635299999990	10.0000000000000000
135.0000000000000000	2.1018520700000000	1.4063880500000001	3.2679303300000000	10.0000000000000000
145.0000000000000000	1.7959293100000007	1.1999951900000005	2.7968493000000020	10.0000000000000000
155.0000000000000000	1.5446567000000033	1.0306349999999997	2.4094918000000020	10.0000000000000000
165.0000000000000000	1.3347991399999986	0.8893613359999998	2.0855173499999990	10.0000000000000000
175.0000000000000000	1.1592044800000023	0.7712818280000000	1.8140943799999998	10.0000000000000000
185.0000000000000000	1.0101986540000019	0.6712123150000000	1.5834253700000023	10.0000000000000000
195.0000000000000000	0.8839648749999988	0.5865167830000000	1.3877907200000010	10.0000000000000000
205.0000000000000000	0.7757118080000008	0.5139696410000003	1.2198001600000008	10.0000000000000000
215.0000000000000000	0.6825842500000006	0.4516240569999996	1.0751118200000005	10.0000000000000000
225.0000000000000000	0.6023092009999995	0.3979486960000000	0.9502147630000000	10.0000000000000000
235.0000000000000000	0.5324957680000000	0.3513417869999993	0.8413932320000003	10.0000000000000000
245.0000000000000000	0.47185706299999985	0.31089053899999974	0.7467956520000002	10.0000000000000000
255.0000000000000000	0.4189321590000007	0.27563983099999967	0.6640814219999998	10.0000000000000000
265.0000000000000000	0.3725941670000000	0.24481247800000025	0.5915638769999995	10.0000000000000000
275.0000000000000000	0.33191403600000025	0.2177839440000001	0.5278084500000002	10.0000000000000000
285.0000000000000000	0.29586282299999994	0.19386470300000005	0.47121530199999945	10.0000000000000000
295.0000000000000000	0.2643687300000000	0.17298144799999995	0.4217435929999999	10.0000000000000000
305.0000000000000000	0.23659925499999984	0.15459868700000007	0.37803867199999985	10.0000000000000000
315.0000000000000000	0.2119063970000000	0.1382757679999999	0.3391117790000001	10.0000000000000000
325.0000000000000000	0.18998737299999968	0.12380730400000005	0.3044997350000004	10.0000000000000000
335.0000000000000000	0.1704621599999999	0.11092823700000005	0.2736445729999998	10.0000000000000000
345.0000000000000000	0.15318294299999988	0.09955276699999999	0.24627585099999988	10.0000000000000000
355.0000000000000000	0.13788021700000003	0.08948300240000007	0.22202668799999997	10.0000000000000000
365.0000000000000000	0.1240562510000000	0.08040537459999993	0.2000672259999999	10.0000000000000000
375.0000000000000000	0.11189893200000005	0.07242669390000007	0.18074381700000022	10.0000000000000000
385.0000000000000000	0.10093100770000007	0.06523859020000006	0.16328268100000007	10.0000000000000000
395.0000000000000000	0.09109748510000007	0.0588045630000000	0.14759782700000013	10.0000000000000000


==> anc/TTbar-Abs/PTtT-abs-LHC8-NNLO-mt173_3-mstw2008NNLO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [GeV]	central_value [pb]	scale_min [pb]	scale_max [pb]	bin_width [GeV]

10.0000000000000000	71.3986966363341000	70.5375749567152500	78.9407487174996400	20.0000000000000000
25.0000000000000000	38.7329643670919600	33.1972711121923600	39.2939106409661900	10.0000000000000000
35.0000000000000000	26.9598728326450000	23.8383491427100300	27.9126891117303120	10.0000000000000000
45.0000000000000000	19.5119258960304370	16.7990308146405520	20.9248844946533600	10.0000000000000000
55.0000000000000000	14.6568850961039200	12.4276220799215040	16.0136741527181560	10.0000000000000000
65.0000000000000000	11.3110697695833920	9.5044447348232800	12.4852665349406140	10.0000000000000000
75.0000000000000000	8.9553391940908540	7.4718321238714420	9.9752287999514200	10.0000000000000000
85.0000000000000000	7.2093343169274530	5.9876111596093040	8.0918479396598730	10.0000000000000000
95.0000000000000000	5.8875338276412210	4.8738023080942270	6.6433079956377820	10.0000000000000000
105.0000000000000000	4.8614833505095465	4.0159339070297730	5.5015143210415390	10.0000000000000000
115.0000000000000000	4.0624786586285260	3.3505343994480477	4.6058747672175135	10.0000000000000000
125.0000000000000000	3.4146774522442813	2.8133661861072894	3.8777556288369506	10.0000000000000000
135.0000000000000000	2.8940350123662357	2.3828264194704594	3.2843419287871260	10.0000000000000000
145.0000000000000000	2.4566918081057434	2.0240734231337454	2.7832111229539227	10.0000000000000000
155.0000000000000000	2.1061830361320966	1.7352983264407476	2.3818586740490650	10.0000000000000000
165.0000000000000000	1.8090484547983479	1.4909466344828390	2.0428060092272560	10.0000000000000000
175.0000000000000000	1.5631949818082425	1.2897246236888091	1.7582138170962793	10.0000000000000000
185.0000000000000000	1.3541709552344883	1.1172850728430002	1.5226934793151970	10.0000000000000000
195.0000000000000000	1.1680621714749666	0.9668443188896050	1.3023655452409106	10.0000000000000000
205.0000000000000000	1.0236232732493888	0.8470586706110844	1.1395738942698560	10.0000000000000000
215.0000000000000000	0.8906423279715274	0.7387742101065292	0.9850135516509740	10.0000000000000000
225.0000000000000000	0.7776978793520343	0.6462403783672402	0.8558078777527666	10.0000000000000000
235.0000000000000000	0.6803432556298257	0.5665656892379646	0.7445927618065403	10.0000000000000000
245.0000000000000000	0.5971910169676888	0.49765849701275766	0.6540048437324466	10.0000000000000000
255.0000000000000000	0.5242457469905566	0.43792158822115124	0.5716026408234176	10.0000000000000000
265.0000000000000000	0.46371711990840137	0.38761475291513653	0.5035079633198458	10.0000000000000000
275.0000000000000000	0.4055937341679698	0.3406410680790851	0.4376301415034318	10.0000000000000000
285.0000000000000000	0.3575360808217185	0.3013424317946522	0.38326168886144757	10.0000000000000000
295.0000000000000000	0.31826930728601754	0.2679078591216976	0.3417198463008803	10.0000000000000000
305.0000000000000000	0.27747830644181093	0.23506201955956274	0.2958137165283488	10.0000000000000000
315.0000000000000000	0.24837785060442594	0.21039389451241647	0.2640834199848028	10.0000000000000000
325.0000000000000000	0.21941928103532196	0.1865370180223960	0.2316381794499271	10.0000000000000000
335.0000000000000000	0.19473711943189081	0.16611652113462166	0.20439264476221805	10.0000000000000000
345.0000000000000000	0.17311643378246436	0.1480442408580441	0.1807756290260259	10.0000000000000000
355.0000000000000000	0.15223375762178132	0.13091094077220053	0.1580362326450065	10.0000000000000000
365.0000000000000000	0.13599988432946317	0.11697719408490057	0.14109058005250935	10.0000000000000000
375.0000000000000000	0.1215561043141664	0.1047968264600120	0.12562070959448493	10.0000000000000000
385.0000000000000000	0.10703777005650288	0.09299537807578317	0.10931743870784903	10.0000000000000000
395.0000000000000000	0.0970648995001583	0.08428022352658228	0.0993320548538175	10.0000000000000000


==> anc/TTbar-Abs/Yavt-abs-LHC8-LO-mt173_3-mstw2008LO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [1]	central_value [pb]	scale_min [pb]	scale_max [pb]	bin_width [1]

-2.5000000000000000	0.7985560000000000	0.5701592500000000	1.1618225000000000	0.2000000000000000
-2.3000000000000003	1.4120125000000001	1.0180500000000001	2.0298249999999998	0.2000000000000000
-2.1000000000000000	2.2358025000000000	1.6247300000000000	3.1830625000000000	0.2000000000000000
-1.9000000000000001	3.2479575000000000	2.3750975000000003	4.5883075000000000	0.2000000000000000
-1.7000000000000002	4.3892375000000000	3.2256600000000004	6.1622300000000000	0.2000000000000000
-1.5000000000000000	5.5995099999999995	4.1323550000000000	7.8204600000000000	0.2000000000000000
-1.3000000000000000	6.8391174999999995	5.0637925000000000	9.5125049999999990	0.2000000000000000
-1.1000000000000000	8.0255550000000000	5.9580500000000000	11.1254250000000000	0.2000000000000000
-0.9000000000000000	9.1283050000000010	6.7912275000000000	12.6200499999999990	0.2000000000000000
-0.7000000000000001	10.0722999999999980	7.5057300000000000	13.8964500000000000	0.2000000000000000
-0.5000000000000000	10.8163750000000000	8.0697274999999990	14.9006250000000000	0.2000000000000000
-0.3000000000000000	11.3582500000000000	8.4806075000000000	15.6318000000000000	0.2000000000000000
-0.1000000000000000	11.6066750000000000	8.6696175000000000	15.9654999999999990	0.2000000000000000
0.1000000000000000	11.6066750000000000	8.6696175000000000	15.9654999999999990	0.2000000000000000
0.3000000000000000	11.3582500000000000	8.4806075000000000	15.6318000000000000	0.2000000000000000
0.5000000000000000	10.8163750000000000	8.0697274999999990	14.9006250000000000	0.2000000000000000
0.7000000000000001	10.0722999999999980	7.5057300000000000	13.8964500000000000	0.2000000000000000
0.9000000000000000	9.1283050000000010	6.7912275000000000	12.6200499999999990	0.2000000000000000
1.1000000000000000	8.0255550000000000	5.9580500000000000	11.1254250000000000	0.2000000000000000
1.3000000000000000	6.8391174999999995	5.0637925000000000	9.5125049999999990	0.2000000000000000
1.5000000000000000	5.5995099999999995	4.1323550000000000	7.8204600000000000	0.2000000000000000
1.7000000000000002	4.3892375000000000	3.2256600000000004	6.1622300000000000	0.2000000000000000
1.9000000000000001	3.2479575000000000	2.3750975000000003	4.5883075000000000	0.2000000000000000
2.1000000000000000	2.2358025000000000	1.6247300000000000	3.1830625000000000	0.2000000000000000
2.3000000000000003	1.4120125000000001	1.0180500000000001	2.0298249999999998	0.2000000000000000
2.5000000000000000	0.7985560000000000	0.5701592500000000	1.1618225000000000	0.2000000000000000


==> anc/TTbar-Abs/Yavt-abs-LHC8-NLO-mt173_3-mstw2008NLO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [1]	central_value [pb]	scale_min [pb]	scale_max [pb]	bin_width [1]

-2.5000000000000000	1.0134357737006250	0.8545136681422973	1.1706697770889252	0.2000000000000000
-2.3000000000000003	1.7985442107004252	1.5310592417071476	2.0572397838761427	0.2000000000000000
-2.1000000000000000	2.8544850389112500	2.4461964401521947	3.2440590976500000	0.2000000000000000
-1.9000000000000001	4.1579927432550010	3.5806541387000000	4.7041452971500000	0.2000000000000000
-1.7000000000000002	5.6439091774000000	4.8773873117250000	6.3665063792750000	0.2000000000000000
-1.5000000000000000	7.2431271762500000	6.2781404553249995	8.1476970412500020	0.2000000000000000
-1.3000000000000000	8.8974800920000000	7.7266834227500000	9.9943483362500000	0.2000000000000000
-1.1000000000000000	10.5066191557000010	9.1377837253250000	11.7864429132500000	0.2000000000000000
-0.9000000000000000	12.0136401747500000	10.4587393692500000	13.4677865227500000	0.2000000000000000
-0.7000000000000001	13.3253262544999980	11.6087062057500000	14.9294383742500010	0.2000000000000000
-0.5000000000000000	14.3735186232500000	12.5286444097500010	16.0954577825000020	0.2000000000000000
-0.3000000000000000	15.1229333922500010	13.1837672642500010	16.9370664749999980	0.2000000000000000
-0.1000000000000000	15.4852093369999970	13.5027929522500010	17.3372142900000020	0.2000000000000000
0.1000000000000000	15.4852093369999970	13.5027929522500010	17.3372142900000020	0.2000000000000000
0.3000000000000000	15.1229333922500010	13.1837672642500010	16.9370664749999980	0.2000000000000000
0.5000000000000000	14.3735186232500000	12.5286444097500010	16.0954577825000020	0.2000000000000000
0.7000000000000001	13.3253262544999980	11.6087062057500000	14.9294383742500010	0.2000000000000000
0.9000000000000000	12.0136401747500000	10.4587393692500000	13.4677865227500000	0.2000000000000000
1.1000000000000000	10.5066191557000010	9.1377837253250000	11.7864429132500000	0.2000000000000000
1.3000000000000000	8.8974800920000000	7.7266834227500000	9.9943483362500000	0.2000000000000000
1.5000000000000000	7.2431271762500000	6.2781404553249995	8.1476970412500020	0.2000000000000000
1.7000000000000002	5.6439091774000000	4.8773873117250000	6.3665063792750000	0.2000000000000000
1.9000000000000001	4.1579927432550010	3.5806541387000000	4.7041452971500000	0.2000000000000000
2.1000000000000000	2.8544850389112500	2.4461964401521947	3.2440590976500000	0.2000000000000000
2.3000000000000003	1.7985442107004252	1.5310592417071476	2.0572397838761427	0.2000000000000000
2.5000000000000000	1.0134357737006250	0.8545136681422973	1.1706697770889252	0.2000000000000000


==> anc/TTbar-Abs/Yavt-abs-LHC8-NNLO-mt173_3-mstw2008NNLO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [1]	central_value [pb]	scale_min [pb]	scale_max [pb]	bin_width [1]

-2.5000000000000000	1.0961694857010630	1.0029165077002584	1.1700178725421493	0.2000000000000000
-2.3000000000000003	1.9231786889471127	1.7742206282389983	2.0347561356506550	0.2000000000000000
-2.1000000000000000	3.0235290557010828	2.8046020286956206	3.1887350029557804	0.2000000000000000
-1.9000000000000001	4.3841902181624235	4.0818950247626950	4.5967988252815140	0.2000000000000000
-1.7000000000000002	5.9444163850364590	5.5494396144316385	6.2134802824689820	0.2000000000000000
-1.5000000000000000	7.6254939940172095	7.1370593408808670	7.9444915370204520	0.2000000000000000
-1.3000000000000000	9.3811115016670180	8.7916663403599320	9.7619046155772970	0.2000000000000000
-1.1000000000000000	11.0824563089576240	10.4021824120529370	11.5044128939700650	0.2000000000000000
-0.9000000000000000	12.6911344521464140	11.9254135880737560	13.1553153049223240	0.2000000000000000
-0.7000000000000001	14.0784453685945010	13.2380341673957500	14.5747482953883250	0.2000000000000000
-0.5000000000000000	15.1918575314901750	14.3001481731599820	15.7138590145311170	0.2000000000000000
-0.3000000000000000	15.9977328396181640	15.0570419866796320	16.5455572140717280	0.2000000000000000
-0.1000000000000000	16.3754642033614570	15.4184410593542760	16.9380122454358140	0.2000000000000000
0.1000000000000000	16.3754642033614570	15.4184410593542760	16.9380122454358140	0.2000000000000000
0.3000000000000000	15.9977328396181640	15.0570419866796320	16.5455572140717280	0.2000000000000000
0.5000000000000000	15.1918575314901750	14.3001481731599820	15.7138590145311170	0.2000000000000000
0.7000000000000001	14.0784453685945010	13.2380341673957500	14.5747482953883250	0.2000000000000000
0.9000000000000000	12.6911344521464140	11.9254135880737560	13.1553153049223240	0.2000000000000000
1.1000000000000000	11.0824563089576240	10.4021824120529370	11.5044128939700650	0.2000000000000000
1.3000000000000000	9.3811115016670180	8.7916663403599320	9.7619046155772970	0.2000000000000000
1.5000000000000000	7.6254939940172095	7.1370593408808670	7.9444915370204520	0.2000000000000000
1.7000000000000002	5.9444163850364590	5.5494396144316385	6.2134802824689820	0.2000000000000000
1.9000000000000001	4.3841902181624235	4.0818950247626950	4.5967988252815140	0.2000000000000000
2.1000000000000000	3.0235290557010828	2.8046020286956206	3.1887350029557804	0.2000000000000000
2.3000000000000003	1.9231786889471127	1.7742206282389983	2.0347561356506550	0.2000000000000000
2.5000000000000000	1.0961694857010630	1.0029165077002584	1.1700178725421493	0.2000000000000000


==> anc/TTbar-Abs/YtT-abs-LHC8-LO-mt173_3-mstw2008LO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [1]	central_value [pb]	scale_min [pb]	scale_max [pb]	bin_width [1]

-2.5000000000000000	0.1631515000000000	0.1178505000000000	0.2347750000000000	0.2000000000000000
-2.3000000000000003	0.4892740000000000	0.3559195000000000	0.6981284999999999	0.2000000000000000
-2.1000000000000000	1.0908900000000000	0.7965080000000000	1.5487300000000000	0.2000000000000000
-1.9000000000000001	1.9985500000000000	1.4641100000000000	2.8238350000000000	0.2000000000000000
-1.7000000000000002	3.2235350000000000	2.3677349999999997	4.5362650000000000	0.2000000000000000
-1.5000000000000000	4.6930100000000000	3.4570850000000000	6.5765499999999990	0.2000000000000000
-1.3000000000000000	6.3371949999999995	4.6804300000000000	8.8471950000000000	0.2000000000000000
-1.1000000000000000	8.0329350000000000	5.9469100000000010	11.1769000000000000	0.2000000000000000
-0.9000000000000000	9.6916400000000000	7.1907099999999990	13.4440500000000000	0.2000000000000000
-0.7000000000000001	11.1456500000000000	8.2836950000000000	15.4245500000000000	0.2000000000000000
-0.5000000000000000	12.3506000000000000	9.1919650000000000	17.0601500000000000	0.2000000000000000
-0.3000000000000000	13.1965000000000000	9.8303599999999990	18.2065000000000000	0.2000000000000000
-0.1000000000000000	13.6552500000000000	10.1779500000000000	18.8250000000000030	0.2000000000000000
0.1000000000000000	13.6552500000000000	10.1779500000000000	18.8250000000000030	0.2000000000000000
0.3000000000000000	13.1965000000000000	9.8303599999999990	18.2065000000000000	0.2000000000000000
0.5000000000000000	12.3506000000000000	9.1919650000000000	17.0601500000000000	0.2000000000000000
0.7000000000000001	11.1456500000000000	8.2836950000000000	15.4245500000000000	0.2000000000000000
0.9000000000000000	9.6916400000000000	7.1907099999999990	13.4440500000000000	0.2000000000000000
1.1000000000000000	8.0329350000000000	5.9469100000000010	11.1769000000000000	0.2000000000000000
1.3000000000000000	6.3371949999999995	4.6804300000000000	8.8471950000000000	0.2000000000000000
1.5000000000000000	4.6930100000000000	3.4570850000000000	6.5765499999999990	0.2000000000000000
1.7000000000000002	3.2235350000000000	2.3677349999999997	4.5362650000000000	0.2000000000000000
1.9000000000000001	1.9985500000000000	1.4641100000000000	2.8238350000000000	0.2000000000000000
2.1000000000000000	1.0908900000000000	0.7965080000000000	1.5487300000000000	0.2000000000000000
2.3000000000000003	0.4892740000000000	0.3559195000000000	0.6981284999999999	0.2000000000000000
2.5000000000000000	0.1631515000000000	0.1178505000000000	0.2347750000000000	0.2000000000000000


==> anc/TTbar-Abs/YtT-abs-LHC8-NLO-mt173_3-mstw2008NLO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [1]	central_value [pb]	scale_min [pb]	scale_max [pb]	bin_width [1]

-2.5000000000000000	0.1649731665500000	0.1425894525500000	0.18423298109999997	0.2000000000000000
-2.3000000000000003	0.5236150433000000	0.4531976421000000	0.5853534642500000	0.2000000000000000
-2.1000000000000000	1.2276386849999998	1.0628690421500000	1.3757665809999997	0.2000000000000000
-1.9000000000000001	2.3463607239999993	2.0334587960499997	2.6317541415000000	0.2000000000000000
-1.7000000000000002	3.9099600040000000	3.3899685025000004	4.3897717865000010	0.2000000000000000
-1.5000000000000000	5.8501309520000010	5.0774018555000000	6.5667928895000000	0.2000000000000000
-1.3000000000000000	8.0722008195000000	7.0091494505000025	9.0655415700000000	0.2000000000000000
-1.1000000000000000	10.4235575589999990	9.0548492630000010	11.7051365595000010	0.2000000000000000
-0.9000000000000000	12.7575869340000000	11.0857222245000000	14.3290214935000000	0.2000000000000000
-0.7000000000000001	14.8546063754999980	12.9122610900000010	16.6805159019999960	0.2000000000000000
-0.5000000000000000	16.6114837665000000	14.4375767959999980	18.6639539559999970	0.2000000000000000
-0.3000000000000000	17.8557481475000000	15.5191030500000020	20.0603942465000000	0.2000000000000000
-0.1000000000000000	18.5379629429999970	16.1147510880000060	20.8262170185000030	0.2000000000000000
0.1000000000000000	18.5379629429999970	16.1147510880000060	20.8262170185000030	0.2000000000000000
0.3000000000000000	17.8557481475000000	15.5191030500000020	20.0603942465000000	0.2000000000000000
0.5000000000000000	16.6114837665000000	14.4375767959999980	18.6639539559999970	0.2000000000000000
0.7000000000000001	14.8546063754999980	12.9122610900000010	16.6805159019999960	0.2000000000000000
0.9000000000000000	12.7575869340000000	11.0857222245000000	14.3290214935000000	0.2000000000000000
1.1000000000000000	10.4235575589999990	9.0548492630000010	11.7051365595000010	0.2000000000000000
1.3000000000000000	8.0722008195000000	7.0091494505000025	9.0655415700000000	0.2000000000000000
1.5000000000000000	5.8501309520000010	5.0774018555000000	6.5667928895000000	0.2000000000000000
1.7000000000000002	3.9099600040000000	3.3899685025000004	4.3897717865000010	0.2000000000000000
1.9000000000000001	2.3463607239999993	2.0334587960499997	2.6317541415000000	0.2000000000000000
2.1000000000000000	1.2276386849999998	1.0628690421500000	1.3757665809999997	0.2000000000000000
2.3000000000000003	0.5236150433000000	0.4531976421000000	0.5853534642500000	0.2000000000000000
2.5000000000000000	0.1649731665500000	0.1425894525500000	0.18423298109999997	0.2000000000000000


==> anc/TTbar-Abs/YtT-abs-LHC8-NNLO-mt173_3-mstw2008NNLO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [1]	central_value [pb]	scale_min [pb]	scale_max [pb]	bin_width [1]

-2.5000000000000000	0.18012838655392477	0.16634612862265707	0.1921976444313741	0.2000000000000000
-2.3000000000000003	0.5615657547745155	0.5221660852298495	0.5932157955961098	0.2000000000000000
-2.1000000000000000	1.2924656062931574	1.2061266803928863	1.3572703035502434	0.2000000000000000
-1.9000000000000001	2.4465638641412752	2.2890137632511120	2.5550400400860180	0.2000000000000000
-1.7000000000000002	4.0613678392899300	3.7999312223468190	4.2458375407042900	0.2000000000000000
-1.5000000000000000	6.0635644637399680	5.6829604384079390	6.3194570161582490	0.2000000000000000
-1.3000000000000000	8.3741422037663650	7.8532084346115820	8.7120609682510980	0.2000000000000000
-1.1000000000000000	10.8910104155117120	10.2175656332942510	11.3246356681217540	0.2000000000000000
-0.9000000000000000	13.3946070969888480	12.5701386797144710	13.9075599152144950	0.2000000000000000
-0.7000000000000001	15.7109546374318100	14.7490292016136450	16.2934935634477750	0.2000000000000000
-0.5000000000000000	17.6748615713646800	16.5903681914430900	18.3301508398151300	0.2000000000000000
-0.3000000000000000	19.0819412387944000	17.9106979339730540	19.7789188484973620	0.2000000000000000
-0.1000000000000000	19.8498660507724700	18.6332911250671560	20.5886090300976100	0.2000000000000000
0.1000000000000000	19.8498660507724700	18.6332911250671560	20.5886090300976100	0.2000000000000000
0.3000000000000000	19.0819412387944000	17.9106979339730540	19.7789188484973620	0.2000000000000000
0.5000000000000000	17.6748615713646800	16.5903681914430900	18.3301508398151300	0.2000000000000000
0.7000000000000001	15.7109546374318100	14.7490292016136450	16.2934935634477750	0.2000000000000000
0.9000000000000000	13.3946070969888480	12.5701386797144710	13.9075599152144950	0.2000000000000000
1.1000000000000000	10.8910104155117120	10.2175656332942510	11.3246356681217540	0.2000000000000000
1.3000000000000000	8.3741422037663650	7.8532084346115820	8.7120609682510980	0.2000000000000000
1.5000000000000000	6.0635644637399680	5.6829604384079390	6.3194570161582490	0.2000000000000000
1.7000000000000002	4.0613678392899300	3.7999312223468190	4.2458375407042900	0.2000000000000000
1.9000000000000001	2.4465638641412752	2.2890137632511120	2.5550400400860180	0.2000000000000000
2.1000000000000000	1.2924656062931574	1.2061266803928863	1.3572703035502434	0.2000000000000000
2.3000000000000003	0.5615657547745155	0.5221660852298495	0.5932157955961098	0.2000000000000000
2.5000000000000000	0.18012838655392477	0.16634612862265707	0.1921976444313741	0.2000000000000000


==> anc/TTbar-Norm/MtT-norm-LHC8-LO-mt173_3-mstw2008LO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [GeV]	central_value [1]	scale_min [1]	scale_max [1]	bin_width [GeV]

330.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	20.0000000000000000
350.0000000000000000	0.03533770258782786	0.03405343458394997	0.0364902227369721	20.0000000000000000
370.0000000000000000	0.0885994163112981	0.08591584226592221	0.09097762687085187	20.0000000000000000
390.0000000000000000	0.0989139611119617	0.09657039679607823	0.10095656452114317	20.0000000000000000
410.0000000000000000	0.09656359471809021	0.09483760251442783	0.09803989423950805	20.0000000000000000
430.0000000000000000	0.08900601728665228	0.08788819179330593	0.08993641480440577	20.0000000000000000
450.0000000000000000	0.07975466311776509	0.07914559159193758	0.08023832731558883	20.0000000000000000
470.0000000000000000	0.07016408080955625	0.06995449507444715	0.07030033222941139	20.0000000000000000
490.0000000000000000	0.061075248832852785	0.0609661424816179	0.06115465070963832	20.0000000000000000
510.0000000000000000	0.05283590557994888	0.05254653163029168	0.05313082574521463	20.0000000000000000
530.0000000000000000	0.04563014437035448	0.04522392154442894	0.04606781785976008	20.0000000000000000
550.0000000000000000	0.03919680681597507	0.03871975303146954	0.03972336814267125	20.0000000000000000
570.0000000000000000	0.03384468508195973	0.03332649515501597	0.034426512971163815	20.0000000000000000
590.0000000000000000	0.029161268295056685	0.028627289046520493	0.029767907154291173	20.0000000000000000
620.0000000000000000	0.04676472656873378	0.04571269777411202	0.0479744725647696	40.0000000000000000
660.0000000000000000	0.03486183760911392	0.03388859277639573	0.035996356574234424	40.0000000000000000
700.0000000000000000	0.026156085214132232	0.02529391573190264	0.027172377589557827	40.0000000000000000
740.0000000000000000	0.019821620251579502	0.019073190974738148	0.020711769479447726	40.0000000000000000
780.0000000000000000	0.015076563229604597	0.014431798932757329	0.015849476041628684	40.0000000000000000
820.0000000000000000	0.011604350467323105	0.011056707576853227	0.012265497910770997	40.0000000000000000
860.0000000000000000	0.008999409311615032	0.008536041362240204	0.009562818748313238	40.0000000000000000
900.0000000000000000	0.006916442158017891	0.006535356064969871	0.007382918018235591	40.0000000000000000
940.0000000000000000	0.0054362432206896336	0.0051145156783319635	0.00583247880528465	40.0000000000000000
980.0000000000000000	0.004279227049891079	0.0040081015586151784	0.004615155621150671	40.0000000000000000

==> anc/TTbar-Norm/MtT-norm-LHC8-NLO-mt173_3-mstw2008NLO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [GeV]	central_value [1]	scale_min [1]	scale_max [1]	bin_width [GeV]

330.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	20.0000000000000000
350.0000000000000000	0.03833319520302602	0.03776178101700739	0.03935104479746834	20.0000000000000000
370.0000000000000000	0.09229351022990707	0.09154359834906263	0.0934686710229870	20.0000000000000000
390.0000000000000000	0.10135535384099129	0.10083611342873586	0.10210646644883214	20.0000000000000000
410.0000000000000000	0.09804024070224991	0.09763530766986399	0.09848888470211974	20.0000000000000000
430.0000000000000000	0.08979650347867582	0.08952366354561933	0.09007843682070803	20.0000000000000000
450.0000000000000000	0.08001768451318306	0.07986724020898169	0.08018486918940683	20.0000000000000000
470.0000000000000000	0.07011942153791505	0.07004165664698156	0.07023712576601754	20.0000000000000000
490.0000000000000000	0.060805135416865774	0.060656957859323825	0.0608915622720238	20.0000000000000000
510.0000000000000000	0.05243396217995498	0.052261718806660425	0.052554072787528675	20.0000000000000000
530.0000000000000000	0.04509419578681898	0.04490740079390505	0.045223540040997066	20.0000000000000000
550.0000000000000000	0.03864483127245769	0.03843277635124052	0.03878914300998166	20.0000000000000000
570.0000000000000000	0.03321497122191966	0.03300611231534574	0.03335739378600835	20.0000000000000000
590.0000000000000000	0.028518471829412632	0.02832011825181331	0.02866250660944653	20.0000000000000000
620.0000000000000000	0.04546782762282927	0.0450784946929520	0.04574342725223417	40.0000000000000000
660.0000000000000000	0.03363829076453816	0.03328035328323953	0.03388799766177472	40.0000000000000000
700.0000000000000000	0.02504092324747295	0.02472595233305041	0.025253377241574598	40.0000000000000000
740.0000000000000000	0.018811770405386466	0.01854417617179138	0.018994614431529517	40.0000000000000000
780.0000000000000000	0.014179762230253846	0.013938952084501664	0.014335938742128594	40.0000000000000000
820.0000000000000000	0.010813281349177835	0.01060744445358687	0.010944561478773589	40.0000000000000000
860.0000000000000000	0.008291074236055549	0.008119873778830913	0.008397379519744883	40.0000000000000000
900.0000000000000000	0.006341003581027674	0.006171964389212652	0.006434733609758113	40.0000000000000000
940.0000000000000000	0.004917560291849873	0.004770684703037399	0.0049967901745443175	40.0000000000000000
980.0000000000000000	0.003831029058030551	0.003707954355974215	0.0039000048414681286	40.0000000000000000

==> anc/TTbar-Norm/MtT-norm-LHC8-NNLO-mt173_3-mstw2008NNLO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [GeV]	central_value [1]	scale_min [1]	scale_max [1]	bin_width [GeV]

330.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	20.0000000000000000
350.0000000000000000	0.04180679515089456	0.04083486013028783	0.043363708624992024	20.0000000000000000
370.0000000000000000	0.0937632663403892	0.09327288146233162	0.0942298194260220	20.0000000000000000
390.0000000000000000	0.10166479005210524	0.10146153566077618	0.10188100734436702	20.0000000000000000
410.0000000000000000	0.09778066737984334	0.09737280228937327	0.09812851514612157	20.0000000000000000
430.0000000000000000	0.08924450730347316	0.08882043973441776	0.0896034651742588	20.0000000000000000
450.0000000000000000	0.0794400923762451	0.07904889163893243	0.0797250929209398	20.0000000000000000
470.0000000000000000	0.0695821028935310	0.06918476127005299	0.06985495478691481	20.0000000000000000
490.0000000000000000	0.06033606809165406	0.06006391056749762	0.060508676009802156	20.0000000000000000
510.0000000000000000	0.051982385369441574	0.05169158416385637	0.05212687685426948	20.0000000000000000
530.0000000000000000	0.04460686041628449	0.04444725864890389	0.04473276510046301	20.0000000000000000
550.0000000000000000	0.03839565582148715	0.038271097150650094	0.038492580002678974	20.0000000000000000
570.0000000000000000	0.03293837161595951	0.032861697762156916	0.03302060995611734	20.0000000000000000
590.0000000000000000	0.028302305685882646	0.028250896380392704	0.02835902301222803	20.0000000000000000
620.0000000000000000	0.045141892054386526	0.045040201634698594	0.04524452315959336	40.0000000000000000
660.0000000000000000	0.033381277177212516	0.033288720815144925	0.033460311577315396	40.0000000000000000
700.0000000000000000	0.02485587151857158	0.02476238192256458	0.024936999457948097	40.0000000000000000
740.0000000000000000	0.01873842834102006	0.01863166591846631	0.018843381043082856	40.0000000000000000
780.0000000000000000	0.014053829137034006	0.013969968687970532	0.014164766508698294	40.0000000000000000
820.0000000000000000	0.010725551275997707	0.010644815163226323	0.010820026787517872	40.0000000000000000
860.0000000000000000	0.00824575682209471	0.008160699282136434	0.008338961148773114	40.0000000000000000
900.0000000000000000	0.006296200143135931	0.006242083113117991	0.006356378684462969	40.0000000000000000
940.0000000000000000	0.004925470230600807	0.004870723227568039	0.004983422953674828	40.0000000000000000
980.0000000000000000	0.0037918548027550836	0.003750579018379493	0.003866128527364933	40.0000000000000000

==> anc/TTbar-Norm/PTavt-norm-LHC8-LO-mt173_3-mstw2008LO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [GeV]	central_value [1]	scale_min [1]	scale_max [1]	bin_width [GeV]

5.0000000000000000	0.006823329706200355	0.006694511906971071	0.006936366830886102	10.0000000000000000
15.0000000000000000	0.020190394853151467	0.01982228727383935	0.0205121648868662	10.0000000000000000
25.0000000000000000	0.032588102290255876	0.03201231730390929	0.03309006283745746	10.0000000000000000
35.0000000000000000	0.04365804437378227	0.0429258933170262	0.04429488918516013	10.0000000000000000
45.0000000000000000	0.05271180439610953	0.0519000922246476	0.05341315039379325	10.0000000000000000
55.0000000000000000	0.05933956450092733	0.058506375676888926	0.06005585720764273	10.0000000000000000
65.0000000000000000	0.06388685050193582	0.0631060282902271	0.06455274822000301	10.0000000000000000
75.0000000000000000	0.0659057845904598	0.06523110058049107	0.06647633512397186	10.0000000000000000
85.0000000000000000	0.06590812674137456	0.06537069229102346	0.06635517024924882	10.0000000000000000
95.0000000000000000	0.06401566880224767	0.0636278264404828	0.06433038835745532	10.0000000000000000
105.0000000000000000	0.06080633651129642	0.060578282191513406	0.06098363488553033	10.0000000000000000
115.0000000000000000	0.05656317880656965	0.05647717096014076	0.05661744573500573	10.0000000000000000
125.0000000000000000	0.05195540675818746	0.05189779804340202	0.05200146538604052	10.0000000000000000
135.0000000000000000	0.04690022533131305	0.046748760037019464	0.047059100568745287	10.0000000000000000
145.0000000000000000	0.04187900509270268	0.04165841741182043	0.042121803544136326	10.0000000000000000
155.0000000000000000	0.03702536575204346	0.03675326929931963	0.03733068331866052	10.0000000000000000
165.0000000000000000	0.03255027655298249	0.032240490827564396	0.032904164353483256	10.0000000000000000
175.0000000000000000	0.02825693826490696	0.027933415439521964	0.028629202317235085	10.0000000000000000
185.0000000000000000	0.024616181775456727	0.02428524340918024	0.025000308185142737	10.0000000000000000
195.0000000000000000	0.021210870006712835	0.020887213167213793	0.02158892353837289	10.0000000000000000
210.0000000000000000	0.033922835542805306	0.03330545273709809	0.03465142136245338	20.0000000000000000
230.0000000000000000	0.02500158270848065	0.02445487423379249	0.02565293784661111	20.0000000000000000
250.0000000000000000	0.018316439906251196	0.017848101641913597	0.018878668460899552	20.0000000000000000
270.0000000000000000	0.013603563835569111	0.01320872010033849	0.014081664379339552	20.0000000000000000
290.0000000000000000	0.009915197273399066	0.009595394456084401	0.010304697084454752	20.0000000000000000
310.0000000000000000	0.007371849739682808	0.007111630533184937	0.007691006219244286	20.0000000000000000
330.0000000000000000	0.005505840539760857	0.005295446094467509	0.005765439036180998	20.0000000000000000
350.0000000000000000	0.004119439438031805	0.00395097388169316	0.004328183749306233	20.0000000000000000
370.0000000000000000	0.0031007326084110808	0.002964706141818407	0.003270004557563598	20.0000000000000000
390.0000000000000000	0.0023510627989916668	0.002242136671929197	0.0024872642041054178	20.0000000000000000

==> anc/TTbar-Norm/PTavt-norm-LHC8-NLO-mt173_3-mstw2008NLO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [GeV]	central_value [1]	scale_min [1]	scale_max [1]	bin_width [GeV]

5.0000000000000000	0.007441503760256256	0.007339357619679043	0.0076262699040392755	10.0000000000000000
15.0000000000000000	0.02167431472183186	0.021425126870400393	0.022112074946141237	10.0000000000000000
25.0000000000000000	0.034633488146463276	0.0342875426511639	0.0352068767982881	10.0000000000000000
35.0000000000000000	0.045982713623947624	0.045576790726547634	0.046643558766051495	10.0000000000000000
45.0000000000000000	0.055071805492291244	0.05465406694250945	0.0557367655833345	10.0000000000000000
55.0000000000000000	0.06161277570375204	0.06123766196044466	0.06217835992316863	10.0000000000000000
65.0000000000000000	0.0657901584401495	0.06545581357201577	0.0662880779191159	10.0000000000000000
75.0000000000000000	0.06742949531420148	0.06717267688994515	0.06780413461710512	10.0000000000000000
85.0000000000000000	0.06697142395248953	0.06679161167214219	0.06723497094152033	10.0000000000000000
95.0000000000000000	0.06467344966779236	0.06456035440937669	0.06483192308300764	10.0000000000000000
105.0000000000000000	0.06107921528110027	0.061002672223793505	0.0611557357126967	10.0000000000000000
115.0000000000000000	0.0565383212361278	0.05645411299944683	0.056620403006306365	10.0000000000000000
125.0000000000000000	0.051595786118854535	0.05147010864059571	0.051671860501155145	10.0000000000000000
135.0000000000000000	0.046322103286976044	0.04612972357904722	0.04644155500926642	10.0000000000000000
145.0000000000000000	0.04115098750222805	0.04093449622279401	0.04129727091000885	10.0000000000000000
155.0000000000000000	0.03616592835581542	0.03591791430472562	0.03632708662449236	10.0000000000000000
165.0000000000000000	0.031622576294753534	0.03137917155887074	0.03178637812595303	10.0000000000000000
175.0000000000000000	0.027332205796629032	0.02707635060554251	0.027504673644235297	10.0000000000000000
185.0000000000000000	0.02364963441940179	0.02340598862519317	0.02381384386096324	10.0000000000000000
195.0000000000000000	0.02026777677832043	0.020034508508233833	0.020427523401490934	10.0000000000000000
210.0000000000000000	0.032146117276953344	0.031720327614775924	0.03243919197983749	20.0000000000000000
230.0000000000000000	0.023391367890367172	0.02299420713202693	0.023655422148996533	20.0000000000000000
250.0000000000000000	0.016913558273350046	0.01655389250669223	0.0171493250845286	20.0000000000000000
270.0000000000000000	0.012355939305318524	0.012074141211506935	0.012543179495789614	20.0000000000000000
290.0000000000000000	0.00889165752835982	0.008638332106543307	0.009049656256498957	20.0000000000000000
310.0000000000000000	0.006497826950939254	0.006288063271323372	0.00662660032227149	20.0000000000000000
330.0000000000000000	0.004767904988677566	0.004587692373154967	0.004875789999769808	20.0000000000000000
350.0000000000000000	0.003509011927552089	0.003355031708650429	0.0035974843248040857	20.0000000000000000
370.0000000000000000	0.0025910781403753014	0.0024604623072430635	0.00266353232883316	20.0000000000000000
390.0000000000000000	0.001929873824724817	0.0018193388103262703	0.0019901994883021593	20.0000000000000000

==> anc/TTbar-Norm/PTavt-norm-LHC8-NNLO-mt173_3-mstw2008NNLO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [GeV]	central_value [1]	scale_min [1]	scale_max [1]	bin_width [GeV]

5.0000000000000000	0.008531500048017282	0.008199376343277885	0.009023055354622105	10.0000000000000000
15.0000000000000000	0.02283745411718018	0.02250604515880774	0.023321412376121387	10.0000000000000000
25.0000000000000000	0.035893492291426965	0.035538339920666864	0.03641178863825563	10.0000000000000000
35.0000000000000000	0.04736883804958329	0.04693797301536764	0.047920129777091904	10.0000000000000000
45.0000000000000000	0.05623472083470995	0.055860222133872366	0.056721703525261055	10.0000000000000000
55.0000000000000000	0.06253869272852715	0.06222549054564667	0.06295531579873694	10.0000000000000000
65.0000000000000000	0.06700037547114855	0.06665042015844183	0.06749974024245549	10.0000000000000000
75.0000000000000000	0.06804362203335561	0.0678320849230522	0.06828850958624823	10.0000000000000000
85.0000000000000000	0.06731627595883659	0.06717014977840198	0.06751761209352272	10.0000000000000000
95.0000000000000000	0.06480540539424486	0.06470702390487273	0.06486187982513786	10.0000000000000000
105.0000000000000000	0.06117355582400118	0.0610476575954054	0.06123869572891554	10.0000000000000000
115.0000000000000000	0.05649867485585215	0.05646886229319475	0.056572677450011113	10.0000000000000000
125.0000000000000000	0.05119676162539358	0.050992284852523155	0.05133227028399861	10.0000000000000000
135.0000000000000000	0.046072379042391434	0.04592014629453885	0.04616978811447861	10.0000000000000000
145.0000000000000000	0.040534143618281636	0.04029833704915802	0.04072311529794961	10.0000000000000000
155.0000000000000000	0.03574343752608295	0.0355752383327222	0.035895073586831014	10.0000000000000000
165.0000000000000000	0.030956531413122473	0.030734555517504633	0.03111434109156071	10.0000000000000000
175.0000000000000000	0.02672339881191579	0.02643243242341989	0.026914682488657814	10.0000000000000000
185.0000000000000000	0.023092645597347312	0.02286772653296149	0.02327451155410972	10.0000000000000000
195.0000000000000000	0.019747678262913095	0.019531411786674495	0.019863746326770914	10.0000000000000000
210.0000000000000000	0.031172577588267296	0.03079776302971134	0.031473086166598094	20.0000000000000000
230.0000000000000000	0.022507423806431056	0.022184643709522448	0.022760242353050297	20.0000000000000000
250.0000000000000000	0.01612459794718796	0.01580635881137605	0.01633025739093089	20.0000000000000000
270.0000000000000000	0.011683635194467749	0.01146853993286389	0.011850669446403223	20.0000000000000000
290.0000000000000000	0.008409202008649957	0.008210508260111419	0.008556004215379989	20.0000000000000000
310.0000000000000000	0.006066167568540692	0.005907285756312218	0.006179457297788435	20.0000000000000000
330.0000000000000000	0.004383520908609153	0.004218095015381809	0.004486398597076263	20.0000000000000000
350.0000000000000000	0.0032460605148030633	0.003135572950807587	0.00333044339020303	20.0000000000000000
370.0000000000000000	0.002348832932525641	0.002237818574553696	0.0024157254160696593	20.0000000000000000
390.0000000000000000	0.0017483980261851467	0.0016786028247075175	0.0018012001076499731	20.0000000000000000

==> anc/TTbar-Norm/PTtT-norm-LHC8-LO-mt173_3-mstw2008LO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [GeV]	central_value [1]	scale_min [1]	scale_max [1]	bin_width [GeV]

10.0000000000000000	1.0000000000000000	0.9999999999999999	1.0000000000000000	20.0000000000000000
25.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
35.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
45.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
55.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
65.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
75.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
85.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
95.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
105.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
115.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
125.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
135.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
145.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
155.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
165.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
175.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
185.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
195.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
205.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
215.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
225.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
235.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
245.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
255.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
265.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
275.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
285.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
295.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
305.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
315.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
325.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
335.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
345.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
355.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
365.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
375.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
385.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000
395.0000000000000000	0.0000000000000000	0.0000000000000000	0.0000000000000000	10.0000000000000000


==> anc/TTbar-Norm/PTtT-norm-LHC8-NLO-mt173_3-mstw2008NLO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [GeV]	central_value [1]	scale_min [1]	scale_max [1]	bin_width [GeV]

10.0000000000000000	0.36740923000691983	0.13320548338215135	0.5082343683243621	20.0000000000000000
25.0000000000000000	0.18148442480721858	0.14198450205918453	0.24679699463894733	10.0000000000000000
35.0000000000000000	0.10715034117951225	0.08367283578218901	0.1460362827100876	10.0000000000000000
45.0000000000000000	0.07135191918657002	0.055623425410192995	0.09744305859373777	10.0000000000000000
55.0000000000000000	0.0509982692104225	0.03969276389791588	0.06977898281866755	10.0000000000000000
65.0000000000000000	0.038226667612473786	0.029706885379278437	0.05239868522209609	10.0000000000000000
75.0000000000000000	0.029617842541291642	0.02298299175726439	0.04066832587472491	10.0000000000000000
85.0000000000000000	0.023536881866621624	0.01823712679578134	0.03237495146786631	10.0000000000000000
95.0000000000000000	0.019059695873916826	0.014747047713261975	0.02626016765860861	10.0000000000000000
105.0000000000000000	0.0156831825482278	0.012117117742205969	0.02164432179846255	10.0000000000000000
115.0000000000000000	0.01305989992928816	0.010076122264864124	0.0180534404262615	10.0000000000000000
125.0000000000000000	0.01098548675608142	0.00846361854325005	0.015210914337805826	10.0000000000000000
135.0000000000000000	0.009321787169450861	0.00717183823634896	0.012928135188722463	10.0000000000000000
145.0000000000000000	0.007965009068977316	0.0061193433683376635	0.011064509399404428	10.0000000000000000
155.0000000000000000	0.006850606288037358	0.005255695610268807	0.009532099090533014	10.0000000000000000
165.0000000000000000	0.005919880696954105	0.004535274340147581	0.008250436060926123	10.0000000000000000
175.0000000000000000	0.0051411122612610785	0.003933131048042908	0.007176669947471511	10.0000000000000000
185.0000000000000000	0.004480266230845516	0.0034228292436254007	0.006264129028911371	10.0000000000000000
195.0000000000000000	0.003920415022366547	0.0029909266440224557	0.005490186212695206	10.0000000000000000
205.0000000000000000	0.003440308898145214	0.002620974434222724	0.004825605132073089	10.0000000000000000
215.0000000000000000	0.003027284933386984	0.0023030447965251403	0.004253209079874557	10.0000000000000000
225.0000000000000000	0.002671262293889215	0.0020293287290645053	0.003759108571443711	10.0000000000000000
235.0000000000000000	0.0023616372858862905	0.0017916580434779482	0.0033286038414938077	10.0000000000000000
245.0000000000000000	0.0020927025162566105	0.0015853779864805702	0.0029543699444186554	10.0000000000000000
255.0000000000000000	0.0018579787228492034	0.0014056179440848939	0.0026271473174077882	10.0000000000000000
265.0000000000000000	0.00165246811368263	0.0012484146821751935	0.0023402634090491092	10.0000000000000000
275.0000000000000000	0.0014720503151991345	0.0011105833961274638	0.0020880429832633744	10.0000000000000000
285.0000000000000000	0.0013121619293402081	0.0009886078665513657	0.0018641569776827755	10.0000000000000000
295.0000000000000000	0.0011724845294740552	0.0008821142663615557	0.0016684438267328494	10.0000000000000000
305.0000000000000000	0.001049325940222154	0.0007883718684298728	0.0014955444469898192	10.0000000000000000
315.0000000000000000	0.0009398122545699233	0.0007051335796709288	0.0013415472425326084	10.0000000000000000
325.0000000000000000	0.0008426006193618906	0.0006313520345728761	0.0012046198484929665	10.0000000000000000
335.0000000000000000	0.0007560056193511652	0.0005656755769557198	0.001082554912792229	10.0000000000000000
345.0000000000000000	0.0006793716898621326	0.0005076666720148389	0.0009742825500951449	10.0000000000000000
355.0000000000000000	0.0006115035668288971	0.00045631617683016164	0.0008783513563975836	10.0000000000000000
365.0000000000000000	0.0005501937959230288	0.0004100250567147815	0.0007914783619517031	10.0000000000000000
375.0000000000000000	0.000496275662536448	0.00036933798793609097	0.0007150337567636321	10.0000000000000000
385.0000000000000000	0.00044763253608880605	0.0003326824454188593	0.0006459564191336495	10.0000000000000000
395.0000000000000000	0.00040402052070887256	0.00029987229583982266	0.0005839061633292752	10.0000000000000000


==> anc/TTbar-Norm/PTtT-norm-LHC8-NNLO-mt173_3-mstw2008NNLO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [GeV]	central_value [1]	scale_min [1]	scale_max [1]	bin_width [GeV]

10.0000000000000000	0.2998943124008215	0.2860954881998743	0.35276062224363247	20.0000000000000000
25.0000000000000000	0.16268918430372858	0.13451019934532224	0.16614913942070605	10.0000000000000000
35.0000000000000000	0.11323893721394944	0.10652585658817279	0.11324208709759022	10.0000000000000000
45.0000000000000000	0.08195549605072275	0.07506942434090277	0.0848698732370287	10.0000000000000000
55.0000000000000000	0.061562979226669784	0.05553501542796962	0.0649503463566329	10.0000000000000000
65.0000000000000000	0.04750962763850665	0.04247228324036945	0.05063937095670358	10.0000000000000000
75.0000000000000000	0.0376149063841776	0.033389196228038216	0.040420357391930783	10.0000000000000000
85.0000000000000000	0.030281202034469136	0.02675669375743409	0.03278691419415901	10.0000000000000000
95.0000000000000000	0.0247292736724626	0.02177944297245611	0.026917654761008998	10.0000000000000000
105.0000000000000000	0.02041957732190836	0.017945907113230578	0.022291283687852863	10.0000000000000000
115.0000000000000000	0.017063536189992932	0.014972452362058433	0.01866229097579289	10.0000000000000000
125.0000000000000000	0.014342591599778064	0.01257202170658405	0.015712065033433923	10.0000000000000000
135.0000000000000000	0.012155749068055215	0.010648079022395038	0.013307644657488273	10.0000000000000000
145.0000000000000000	0.010318786410418578	0.009044928149423242	0.011277140271663938	10.0000000000000000
155.0000000000000000	0.008846552432578696	0.007754485830939065	0.009650922329608505	10.0000000000000000
165.0000000000000000	0.007598504846871873	0.006662557311109257	0.008277133460649498	10.0000000000000000
175.0000000000000000	0.0065658521276035905	0.005763361358574779	0.007124009989557906	10.0000000000000000
185.0000000000000000	0.00568789328972913	0.004992784891489723	0.006169718069666456	10.0000000000000000
195.0000000000000000	0.004906184822113879	0.00432051391816367	0.0052769834158596035	10.0000000000000000
205.0000000000000000	0.004299501421604175	0.0037852306771368393	0.004617376867180711	10.0000000000000000
215.0000000000000000	0.003740944598786476	0.003301342516871201	0.003991122304681097	10.0000000000000000
225.0000000000000000	0.003266546614594199	0.002887838811962674	0.0034676009316784943	10.0000000000000000
235.0000000000000000	0.0028576302153366408	0.002531798447880332	0.0030200163505742232	10.0000000000000000
245.0000000000000000	0.0025083677692000483	0.0022238745378422575	0.0026525980680160025	10.0000000000000000
255.0000000000000000	0.0022019774201701764	0.0019569296524871637	0.00231838047569772	10.0000000000000000
265.0000000000000000	0.0019477404122899623	0.0017321247093624772	0.0020421932093201605	10.0000000000000000
275.0000000000000000	0.001703606084603033	0.0015222145354529101	0.0017749973551151245	10.0000000000000000
285.0000000000000000	0.0015017506224609296	0.0013466016661269117	0.0015544827001836904	10.0000000000000000
295.0000000000000000	0.0013368192917159482	0.0011971933966060677	0.0013859918818449413	10.0000000000000000
305.0000000000000000	0.0011654857838702402	0.0010504159845559503	0.001199799818725413	10.0000000000000000
315.0000000000000000	0.0010432558048223883	0.0009401821283715333	0.0010711039472565801	10.0000000000000000
325.0000000000000000	0.0009216217874218757	0.000833573479072727	0.0009437738467234282	10.0000000000000000
335.0000000000000000	0.0008179498685865938	0.0007423208965258561	0.0008358277500870438	10.0000000000000000
345.0000000000000000	0.0007271369971767051	0.0006615617329848398	0.0007427814664198346	10.0000000000000000
355.0000000000000000	0.0006394239701421179	0.0005849985676036983	0.0006500402241328304	10.0000000000000000
365.0000000000000000	0.0005712372034648631	0.0005227331694227527	0.0005810390590702382	10.0000000000000000
375.0000000000000000	0.0005105693246348196	0.0004683030540220435	0.0005186318184506912	10.0000000000000000
385.0000000000000000	0.0004495882973258196	0.0004155662059045415	0.00045438639042377776	10.0000000000000000
395.0000000000000000	0.0004076994772344545	0.00037662100470398584	0.0004133618710324104	10.0000000000000000


==> anc/TTbar-Norm/Yavt-norm-LHC8-LO-mt173_3-mstw2008LO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [1]	central_value [1]	scale_min [1]	scale_max [1]	bin_width [1]

-2.5000000000000000	0.004668299047885188	0.004490517508368941	0.004898155206649545	0.2000000000000000
-2.3000000000000003	0.00825452017059791	0.00801804300753228	0.008557581357455109	0.2000000000000000
-2.1000000000000000	0.01307033530774213	0.012796211780081213	0.013419540578523834	0.2000000000000000
-1.9000000000000001	0.018987318240450957	0.018706031530372088	0.019343942832549428	0.2000000000000000
-1.7000000000000002	0.02565915632991545	0.02540497712883788	0.025979477634959874	0.2000000000000000
-1.5000000000000000	0.032734319448634266	0.03254601671076271	0.032970440150970455	0.2000000000000000
-1.3000000000000000	0.039980972797931426	0.03988192576021055	0.04010396459891578	0.2000000000000000
-1.1000000000000000	0.04691679827745357	0.04690385577944241	0.04692502835782376	0.2000000000000000
-0.9000000000000000	0.05336339284947531	0.053205024078281156	0.05348703989127905	0.2000000000000000
-0.7000000000000001	0.05888191748607984	0.05858632808609332	0.059114443475394185	0.2000000000000000
-0.5000000000000000	0.06323172465558978	0.06281967759621096	0.06355639724790955	0.2000000000000000
-0.3000000000000000	0.06639948564739596	0.06590242568254437	0.06679242064450405	0.2000000000000000
-0.1000000000000000	0.06785175974084824	0.06730927834508259	0.06828104683902589	0.2000000000000000
0.1000000000000000	0.06785175974084824	0.06730927834508259	0.06828104683902589	0.2000000000000000
0.3000000000000000	0.06639948564739596	0.06590242568254437	0.06679242064450405	0.2000000000000000
0.5000000000000000	0.06323172465558978	0.06281967759621096	0.06355639724790955	0.2000000000000000
0.7000000000000001	0.05888191748607984	0.05858632808609332	0.059114443475394185	0.2000000000000000
0.9000000000000000	0.05336339284947531	0.053205024078281156	0.05348703989127905	0.2000000000000000
1.1000000000000000	0.04691679827745357	0.04690385577944241	0.04692502835782376	0.2000000000000000
1.3000000000000000	0.039980972797931426	0.03988192576021055	0.04010396459891578	0.2000000000000000
1.5000000000000000	0.032734319448634266	0.03254601671076271	0.032970440150970455	0.2000000000000000
1.7000000000000002	0.02565915632991545	0.02540497712883788	0.025979477634959874	0.2000000000000000
1.9000000000000001	0.018987318240450957	0.018706031530372088	0.019343942832549428	0.2000000000000000
2.1000000000000000	0.01307033530774213	0.012796211780081213	0.013419540578523834	0.2000000000000000
2.3000000000000003	0.00825452017059791	0.00801804300753228	0.008557581357455109	0.2000000000000000
2.5000000000000000	0.004668299047885188	0.004490517508368941	0.004898155206649545	0.2000000000000000


==> anc/TTbar-Norm/Yavt-norm-LHC8-NLO-mt173_3-mstw2008NLO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [1]	central_value [1]	scale_min [1]	scale_max [1]	bin_width [1]

-2.5000000000000000	0.004506713954534321	0.004372476427335295	0.004636754023132932	0.2000000000000000
-2.3000000000000003	0.007998064112748542	0.007834304696111138	0.008148254128638227	0.2000000000000000
-2.1000000000000000	0.012693796579625164	0.012516986760960564	0.012848972756189153	0.2000000000000000
-1.9000000000000001	0.018490450411527838	0.01832191385533128	0.01863203873444259	0.2000000000000000
-1.7000000000000002	0.025098269577591106	0.024957191256946034	0.025216269049681356	0.2000000000000000
-1.5000000000000000	0.032209936896618274	0.032124730325363705	0.03227115602935269	0.2000000000000000
-1.3000000000000000	0.039566787290708984	0.03953680600674814	0.039589892583717964	0.2000000000000000
-1.1000000000000000	0.04672257324316476	0.0466833924186011	0.04675729063987098	0.2000000000000000
-0.9000000000000000	0.05342424377086756	0.05334280816349547	0.053516512440470385	0.2000000000000000
-0.7000000000000001	0.05925726655630951	0.05913207532960898	0.059400798523038076	0.2000000000000000
-0.5000000000000000	0.06391854189103781	0.06375041031020325	0.06410804693995321	0.2000000000000000
-0.3000000000000000	0.06725116353794656	0.06708382897977617	0.06746025691049384	0.2000000000000000
-0.1000000000000000	0.06886219217731963	0.06866872254016419	0.06909268521737745	0.2000000000000000
0.1000000000000000	0.06886219217731963	0.06866872254016419	0.06909268521737745	0.2000000000000000
0.3000000000000000	0.06725116353794656	0.06708382897977617	0.06746025691049384	0.2000000000000000
0.5000000000000000	0.06391854189103781	0.06375041031020325	0.06410804693995321	0.2000000000000000
0.7000000000000001	0.05925726655630951	0.05913207532960898	0.059400798523038076	0.2000000000000000
0.9000000000000000	0.05342424377086756	0.05334280816349547	0.053516512440470385	0.2000000000000000
1.1000000000000000	0.04672257324316476	0.0466833924186011	0.04675729063987098	0.2000000000000000
1.3000000000000000	0.039566787290708984	0.03953680600674814	0.039589892583717964	0.2000000000000000
1.5000000000000000	0.032209936896618274	0.032124730325363705	0.03227115602935269	0.2000000000000000
1.7000000000000002	0.025098269577591106	0.024957191256946034	0.025216269049681356	0.2000000000000000
1.9000000000000001	0.018490450411527838	0.01832191385533128	0.01863203873444259	0.2000000000000000
2.1000000000000000	0.012693796579625164	0.012516986760960564	0.012848972756189153	0.2000000000000000
2.3000000000000003	0.007998064112748542	0.007834304696111138	0.008148254128638227	0.2000000000000000
2.5000000000000000	0.004506713954534321	0.004372476427335295	0.004636754023132932	0.2000000000000000


==> anc/TTbar-Norm/Yavt-norm-LHC8-NNLO-mt173_3-mstw2008NNLO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [1]	central_value [1]	scale_min [1]	scale_max [1]	bin_width [1]

-2.5000000000000000	0.004613695123795687	0.0044980667908539294	0.004742978977221891	0.2000000000000000
-2.3000000000000003	0.008094514812833265	0.007957355199815878	0.00824842577335642	0.2000000000000000
-2.1000000000000000	0.01272580695130468	0.012578601658242582	0.012926386372278269	0.2000000000000000
-1.9000000000000001	0.018452727698757457	0.01830724323876061	0.01863434798945183	0.2000000000000000
-1.7000000000000002	0.025019602577163128	0.024889160608955203	0.02518799673641008	0.2000000000000000
-1.5000000000000000	0.03209513210836168	0.03200961332183464	0.032205111758622146	0.2000000000000000
-1.3000000000000000	0.0394843944806069	0.039430503036111425	0.03957247957993096	0.2000000000000000
-1.1000000000000000	0.046645227128919116	0.046635810869029626	0.04665364554358714	0.2000000000000000
-0.9000000000000000	0.053416032740461986	0.05332857334427104	0.05348531649031799	0.2000000000000000
-0.7000000000000001	0.05925512030301304	0.05908262291167448	0.05937240179752715	0.2000000000000000
-0.5000000000000000	0.0639413885614669	0.06370031151320286	0.0641359685558248	0.2000000000000000
-0.3000000000000000	0.06733325727155012	0.06707182161436356	0.06753062693531679	0.2000000000000000
-0.1000000000000000	0.06892310024176612	0.0686627425797164	0.0691514968228519	0.2000000000000000
0.1000000000000000	0.06892310024176612	0.0686627425797164	0.0691514968228519	0.2000000000000000
0.3000000000000000	0.06733325727155012	0.06707182161436356	0.06753062693531679	0.2000000000000000
0.5000000000000000	0.0639413885614669	0.06370031151320286	0.0641359685558248	0.2000000000000000
0.7000000000000001	0.05925512030301304	0.05908262291167448	0.05937240179752715	0.2000000000000000
0.9000000000000000	0.053416032740461986	0.05332857334427104	0.05348531649031799	0.2000000000000000
1.1000000000000000	0.046645227128919116	0.046635810869029626	0.04665364554358714	0.2000000000000000
1.3000000000000000	0.0394843944806069	0.039430503036111425	0.03957247957993096	0.2000000000000000
1.5000000000000000	0.03209513210836168	0.03200961332183464	0.032205111758622146	0.2000000000000000
1.7000000000000002	0.025019602577163128	0.024889160608955203	0.02518799673641008	0.2000000000000000
1.9000000000000001	0.018452727698757457	0.01830724323876061	0.01863434798945183	0.2000000000000000
2.1000000000000000	0.01272580695130468	0.012578601658242582	0.012926386372278269	0.2000000000000000
2.3000000000000003	0.008094514812833265	0.007957355199815878	0.00824842577335642	0.2000000000000000
2.5000000000000000	0.004613695123795687	0.0044980667908539294	0.004742978977221891	0.2000000000000000


==> anc/TTbar-Norm/YtT-norm-LHC8-LO-mt173_3-mstw2008LO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [1]	central_value [1]	scale_min [1]	scale_max [1]	bin_width [1]

-2.5000000000000000	0.0009478038169983157	0.0009227045701101141	0.0009831232484132455	0.2000000000000000
-2.3000000000000003	0.0028423628637066402	0.0027866634509439753	0.0029234239849129434	0.2000000000000000
-2.1000000000000000	0.006337359484438037	0.006236240869029328	0.006485326242210821	0.2000000000000000
-1.9000000000000001	0.01161027216091782	0.01146321520782532	0.0118248530898097	0.2000000000000000
-1.7000000000000002	0.0187266361463282	0.018538118736169274	0.0189956878207117	0.2000000000000000
-1.5000000000000000	0.027263327589456827	0.027067165015181437	0.027539410125750383	0.2000000000000000
-1.3000000000000000	0.03681497019679648	0.03664531787581662	0.037047739698628145	0.2000000000000000
-1.1000000000000000	0.046666113732937574	0.046561154649055185	0.04680340851960389	0.2000000000000000
-0.9000000000000000	0.056302108071170386	0.05629701516032686	0.056302215039898816	0.2000000000000000
-0.7000000000000001	0.06474895794968037	0.0645904960124056	0.0648571390425788	0.2000000000000000
-0.5000000000000000	0.07174893165076263	0.07143959146594497	0.07196827627555175	0.2000000000000000
-0.3000000000000000	0.0766630590035536	0.07623981216677082	0.07696657508684299	0.2000000000000000
-0.1000000000000000	0.07932809733325315	0.07882992291078415	0.07968810742494502	0.2000000000000000
0.1000000000000000	0.07932809733325315	0.07882992291078415	0.07968810742494502	0.2000000000000000
0.3000000000000000	0.0766630590035536	0.07623981216677082	0.07696657508684299	0.2000000000000000
0.5000000000000000	0.07174893165076263	0.07143959146594497	0.07196827627555175	0.2000000000000000
0.7000000000000001	0.06474895794968037	0.0645904960124056	0.0648571390425788	0.2000000000000000
0.9000000000000000	0.056302108071170386	0.05629701516032686	0.056302215039898816	0.2000000000000000
1.1000000000000000	0.046666113732937574	0.046561154649055185	0.04680340851960389	0.2000000000000000
1.3000000000000000	0.03681497019679648	0.03664531787581662	0.037047739698628145	0.2000000000000000
1.5000000000000000	0.027263327589456827	0.027067165015181437	0.027539410125750383	0.2000000000000000
1.7000000000000002	0.0187266361463282	0.018538118736169274	0.0189956878207117	0.2000000000000000
1.9000000000000001	0.01161027216091782	0.01146321520782532	0.0118248530898097	0.2000000000000000
2.1000000000000000	0.006337359484438037	0.006236240869029328	0.006485326242210821	0.2000000000000000
2.3000000000000003	0.0028423628637066402	0.0027866634509439753	0.0029234239849129434	0.2000000000000000
2.5000000000000000	0.0009478038169983157	0.0009227045701101141	0.0009831232484132455	0.2000000000000000


==> anc/TTbar-Norm/YtT-norm-LHC8-NLO-mt173_3-mstw2008NLO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [1]	central_value [1]	scale_min [1]	scale_max [1]	bin_width [1]

-2.5000000000000000	0.0007290933989089499	0.0007213458285371694	0.0007369533694964052	0.2000000000000000
-2.3000000000000003	0.0023140991933603278	0.0022925154480743304	0.002334358651986832	0.2000000000000000
-2.1000000000000000	0.005425508161095327	0.00538811352532363	0.005464698549449796	0.2000000000000000
-1.9000000000000001	0.010369662843376053	0.010315105187887244	0.010427063989305813	0.2000000000000000
-1.7000000000000002	0.017279937631859754	0.01721182534584655	0.01735134108177247	0.2000000000000000
-1.5000000000000000	0.025854458328308856	0.02579385747889831	0.025918105375463917	0.2000000000000000
-1.3000000000000000	0.035674821883115916	0.03563068765891002	0.0357221632294195	0.2000000000000000
-1.1000000000000000	0.04606656445011049	0.046041526423843744	0.04608761652552952	0.2000000000000000
-0.9000000000000000	0.05638172930848959	0.0563665124793350	0.05639674939128254	0.2000000000000000
-0.7000000000000001	0.06564943668269457	0.06559882593453474	0.06569830638695455	0.2000000000000000
-0.5000000000000000	0.07341389762660364	0.07334771517314073	0.07348425274955578	0.2000000000000000
-0.3000000000000000	0.0789128824958168	0.0788335247003450	0.0789878958085764	0.2000000000000000
-0.1000000000000000	0.0819279079962597	0.08181112094022025	0.08203969809374809	0.2000000000000000
0.1000000000000000	0.0819279079962597	0.08181112094022025	0.08203969809374809	0.2000000000000000
0.3000000000000000	0.0789128824958168	0.0788335247003450	0.0789878958085764	0.2000000000000000
0.5000000000000000	0.07341389762660364	0.07334771517314073	0.07348425274955578	0.2000000000000000
0.7000000000000001	0.06564943668269457	0.06559882593453474	0.06569830638695455	0.2000000000000000
0.9000000000000000	0.05638172930848959	0.0563665124793350	0.05639674939128254	0.2000000000000000
1.1000000000000000	0.04606656445011049	0.046041526423843744	0.04608761652552952	0.2000000000000000
1.3000000000000000	0.035674821883115916	0.03563068765891002	0.0357221632294195	0.2000000000000000
1.5000000000000000	0.025854458328308856	0.02579385747889831	0.025918105375463917	0.2000000000000000
1.7000000000000002	0.017279937631859754	0.01721182534584655	0.01735134108177247	0.2000000000000000
1.9000000000000001	0.010369662843376053	0.010315105187887244	0.010427063989305813	0.2000000000000000
2.1000000000000000	0.005425508161095327	0.00538811352532363	0.005464698549449796	0.2000000000000000
2.3000000000000003	0.0023140991933603278	0.0022925154480743304	0.002334358651986832	0.2000000000000000
2.5000000000000000	0.0007290933989089499	0.0007213458285371694	0.0007369533694964052	0.2000000000000000


==> anc/TTbar-Norm/YtT-norm-LHC8-NNLO-mt173_3-mstw2008NNLO.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [1]	central_value [1]	scale_min [1]	scale_max [1]	bin_width [1]

-2.5000000000000000	0.0007531519012448511	0.0007413534090953467	0.0007737522038506342	0.2000000000000000
-2.3000000000000003	0.0023480159011795175	0.0023271332528408137	0.002388177183749971	0.2000000000000000
-2.1000000000000000	0.005404050673500362	0.005375334753587591	0.005464119457343299	0.2000000000000000
-1.9000000000000001	0.010229560487643207	0.010201428616964195	0.010286119103031273	0.2000000000000000
-1.7000000000000002	0.016981370723043628	0.01693512190118359	0.017092957429479427	0.2000000000000000
-1.5000000000000000	0.025352945149593735	0.02532720256041998	0.025440966292059355	0.2000000000000000
-1.3000000000000000	0.035013921141037185	0.0349993287703279	0.035074399685486944	0.2000000000000000
-1.1000000000000000	0.04553743781224913	0.045531991195426634	0.04559089073093933	0.2000000000000000
-0.9000000000000000	0.056005463628048674	0.05598926649917538	0.05602316804419709	0.2000000000000000
-0.7000000000000001	0.0656905642798895	0.06559459451463427	0.06573187587831728	0.2000000000000000
-0.5000000000000000	0.07390204204559238	0.07379380039324923	0.07393815605275297	0.2000000000000000
-0.3000000000000000	0.0797853164533738	0.07962627270529378	0.0798224586443388	0.2000000000000000
-0.1000000000000000	0.08299615980360409	0.08288593576881853	0.08304451194051148	0.2000000000000000
0.1000000000000000	0.08299615980360409	0.08288593576881853	0.08304451194051148	0.2000000000000000
0.3000000000000000	0.0797853164533738	0.07962627270529378	0.0798224586443388	0.2000000000000000
0.5000000000000000	0.07390204204559238	0.07379380039324923	0.07393815605275297	0.2000000000000000
0.7000000000000001	0.0656905642798895	0.06559459451463427	0.06573187587831728	0.2000000000000000
0.9000000000000000	0.056005463628048674	0.05598926649917538	0.05602316804419709	0.2000000000000000
1.1000000000000000	0.04553743781224913	0.045531991195426634	0.04559089073093933	0.2000000000000000
1.3000000000000000	0.035013921141037185	0.0349993287703279	0.035074399685486944	0.2000000000000000
1.5000000000000000	0.025352945149593735	0.02532720256041998	0.025440966292059355	0.2000000000000000
1.7000000000000002	0.016981370723043628	0.01693512190118359	0.017092957429479427	0.2000000000000000
1.9000000000000001	0.010229560487643207	0.010201428616964195	0.010286119103031273	0.2000000000000000
2.1000000000000000	0.005404050673500362	0.005375334753587591	0.005464119457343299	0.2000000000000000
2.3000000000000003	0.0023480159011795175	0.0023271332528408137	0.002388177183749971	0.2000000000000000
2.5000000000000000	0.0007531519012448511	0.0007413534090953467	0.0007737522038506342	0.2000000000000000


==> anc/TTbar-NormCMS/PTavt-norm-LHC8-LO-mt173_3-mstw2008LO-binCMS.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [GeV]	central_value [1]	scale_min [1]	scale_max [1]	bin_width [GeV]

30.0000000000000000	0.21531124012042688	0.21186152268309588	0.21830246947152507	60.0000000000000000
80.0000000000000000	0.25971643063601785	0.2573357320970273	0.26171438926790114	40.0000000000000000
125.0000000000000000	0.25810415250006935	0.25790607413631406	0.2582381607802305	50.0000000000000000
175.0000000000000000	0.1436596323521025	0.14209970513693956	0.14545325178528518	50.0000000000000000
230.0000000000000000	0.07724085815753715	0.07560842861280417	0.07918302766996403	60.0000000000000000
290.0000000000000000	0.030890610848650985	0.02991575479731938	0.032077345530395415	60.0000000000000000
360.0000000000000000	0.01507707538519541	0.014453268090258986	0.01585088724649841	80.0000000000000000


==> anc/TTbar-NormCMS/PTavt-norm-LHC8-NLO-mt173_3-mstw2008NLO-binCMS.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [GeV]	central_value [1]	scale_min [1]	scale_max [1]	bin_width [GeV]

30.0000000000000000	0.2264166014485423	0.22452054677074498	0.22950390592102324	60.0000000000000000
80.0000000000000000	0.26486452737463284	0.2639890013846340	0.26615398606048896	40.0000000000000000
125.0000000000000000	0.2566864134252867	0.2560698747609403	0.25705421409395895	50.0000000000000000
175.0000000000000000	0.13903812164492022	0.13782229402704235	0.13985950565713484	50.0000000000000000
230.0000000000000000	0.07245104344067056	0.0712726414601511	0.0732439392133626	60.0000000000000000
290.0000000000000000	0.027745423784617595	0.027000536589373618	0.028219436074560046	60.0000000000000000
360.0000000000000000	0.012797868881329773	0.012222525199374732	0.013127006141709207	80.0000000000000000


==> anc/TTbar-NormCMS/PTavt-norm-LHC8-NNLO-mt173_3-mstw2008NNLO-binCMS.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [GeV]	central_value [1]	scale_min [1]	scale_max [1]	bin_width [GeV]

30.0000000000000000	0.2334046980694449	0.23129921391861843	0.23633652102778172	60.0000000000000000
80.0000000000000000	0.2671656788575857	0.2664738903846193	0.26803953629502275	40.0000000000000000
125.0000000000000000	0.2554755149659200	0.2547484223082646	0.2559810562676822	50.0000000000000000
175.0000000000000000	0.13626369161138163	0.1351971375807771	0.1370623550479301	50.0000000000000000
230.0000000000000000	0.06980459934188632	0.06878876555060982	0.07056358591057929	60.0000000000000000
290.0000000000000000	0.026159004771658393	0.02558633394928752	0.026586130959571647	60.0000000000000000
360.0000000000000000	0.011726812382123001	0.011270089365450611	0.012033767510998923	80.0000000000000000


==> anc/TTbar-NormCMS/Yavt-norm-LHC8-LO-mt173_3-mstw2008LO-binCMS.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [1]	central_value [1]	scale_min [1]	scale_max [1]	bin_width [1]

-2.1000000000000000	0.07063962909659165	0.06941579842707006	0.0721986976101378	1.0000000000000000
-1.4000000000000001	0.07271529224656569	0.07242794247097327	0.07307440203755436	0.4000000000000000
-1.0000000000000000	0.10028019112692887	0.10010887985772356	0.1004120682491028	0.4000000000000000
-0.6000000000000000	0.12211364214166961	0.12140613115418819	0.12267084072330374	0.4000000000000000
-0.2000000000000000	0.13425124538824423	0.13321170402762691	0.13507346523794314	0.4000000000000000
0.2000000000000000	0.13425124538824423	0.13321170402762691	0.13507346523794314	0.4000000000000000
0.6000000000000000	0.12211364214166961	0.12140613115418819	0.12267084072330374	0.4000000000000000
1.0000000000000000	0.10028019112692887	0.10010887985772356	0.1004120682491028	0.4000000000000000
1.4000000000000001	0.07271529224656569	0.07242794247097327	0.07307440203755436	0.4000000000000000
2.1000000000000000	0.07063962909659163	0.06941579842707005	0.07219869761013778	1.0000000000000000


==> anc/TTbar-NormCMS/Yavt-norm-LHC8-NLO-mt173_3-mstw2008NLO-binCMS.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [1]	central_value [1]	scale_min [1]	scale_max [1]	bin_width [1]

-2.1000000000000000	0.06878729463602695	0.0680028729966843	0.06948228869208427	1.0000000000000000
-1.4000000000000001	0.07177672418732725	0.07166153633211184	0.0718586601426882	0.4000000000000000
-1.0000000000000000	0.10014681701403232	0.10002620058209657	0.10027380308034135	0.4000000000000000
-0.6000000000000000	0.1231758084473473	0.12288248563981222	0.12350884546299126	0.4000000000000000
-0.2000000000000000	0.13611335571526617	0.13575255151994037	0.13655294212787128	0.4000000000000000
0.2000000000000000	0.13611335571526617	0.13575255151994037	0.13655294212787128	0.4000000000000000
0.6000000000000000	0.1231758084473473	0.12288248563981222	0.12350884546299126	0.4000000000000000
1.0000000000000000	0.10014681701403232	0.10002620058209657	0.10027380308034135	0.4000000000000000
1.4000000000000001	0.07177672418732725	0.07166153633211184	0.0718586601426882	0.4000000000000000
2.1000000000000000	0.06878729463602697	0.0680028729966843	0.06948228869208427	1.0000000000000000


==> anc/TTbar-NormCMS/Yavt-norm-LHC8-NNLO-mt173_3-mstw2008NNLO-binCMS.dat <==
#Czakon, Heymes, Mitov (2015); Please cite: Phys.Rev.Lett.116, no.8, 082003 (2016); 1511.00549 [hep-ph]
#bin_center [1]	central_value [1]	scale_min [1]	scale_max [1]	bin_width [1]

-2.1000000000000000	0.06890634716385421	0.0682304274966282	0.06974013584871849	1.0000000000000000
-1.4000000000000001	0.07157952658896857	0.07144011635794606	0.07177759133855309	0.4000000000000000
-1.0000000000000000	0.10006125986938111	0.09996477419377113	0.10013896203390514	0.4000000000000000
-0.6000000000000000	0.12319650886447994	0.12278293442487734	0.12350837035335195	0.4000000000000000
-0.2000000000000000	0.13625635751331622	0.13573456419407998	0.1366821237581687	0.4000000000000000
0.2000000000000000	0.13625635751331622	0.13573456419407998	0.1366821237581687	0.4000000000000000
0.6000000000000000	0.12319650886447994	0.12278293442487734	0.12350837035335195	0.4000000000000000
1.0000000000000000	0.10006125986938111	0.09996477419377113	0.10013896203390514	0.4000000000000000
1.4000000000000001	0.07157952658896857	0.07144011635794606	0.07177759133855309	0.4000000000000000
2.1000000000000000	0.06890634716385421	0.0682304274966282	0.06974013584871849	1.0000000000000000

